The Fiscal Alibi: Hidden Spending Needs and Government Reputation

A government may ask for a high tax because it faces a genuine expense. The same demand can also be made by a government that intends to keep the proceeds. We study this ambiguity in a two-period reputation model with privately observed spending needs and an endogenous tax base. The opportunist chooses between outright confiscation and levies that an honest government might impose. We characterize the three possible regimes through a single equilibrium equation. A mean-preserving spread of legitimate needs weakly raises the opportunist's lifetime value, with a strict increase precisely when the spread changes the upper tail relevant for mimicry. We then give a necessary and sufficient curvature condition for this ordering to extend to a general reputational continuation prize. Verification reduces the value of concealment, but also changes how the opportunist extracts. In the benchmark economy, greater auditing weakly lowers current citizen welfare, even before audit costs, while improving the future allocation through better information. The welfare case for verification consequently depends on the balance between these two effects. Examples yield no auditing, an optimum within a regime, and an optimum at the boundary between regimes.

==> anc/MANIFEST.sha256 <==
659ccb75375c5b9859d0e524aec949329ea729b5844d639b2c3cfa459ab2662e  README.md
975bc557ad7c5bccf88eb1a5aaf2131566476d10f3c07f63d8d32d3a70a56675  code/hidden_needs_equilibrium.py
35aa38f3a18c1f4196a59cbfc8621b731fe826ff928aa0101d67ca98865bbac5  code/validate_paper_b.py
fc0844a847c17bdb0146f71b861f81e2fd5176ac9b16463743c671106bc68fec  data/audit_optima.csv
def6c47768b2c2ef27b1fab892d8c99e464d3921ac44fa30f2011975c855bd29  data/audit_policy.csv
8b76a97f83881d981b7710c8548da0ce7f5525ff2513651787d584ea72217da2  data/paper_b_certificate.json
8540bae0958d333e40e90b4e63b1b833ec3047bdb701011bf145dc6a4a91862d  data/paper_b_independent_validation.json
c046cf5006c5b7f2a6af5b90841d8d00c15169e102786d55b9a07a693768a98e  data/tail_risk_comparison.csv
bcc6978cbc142571d443024353d3cbb73d1b99c5275253ef99832ef7a8e83a63  figures/paper_b_audit_comparative_statics.pdf
8f1211918ee5c55d0a24f5054857b719de26c603e6d24df35b46676b7fda17f4  figures/paper_b_audit_comparative_statics.png
d0240457385de25483f12819f87872d5d08dc7aefa337dd25bcab80335f1fe38  reproduce.sh
64f7a6fb700d1e045b0919ded9701eeb9f65eacdabf03402e0dec4cecf8b13c1  requirements.txt


==> anc/README.md <==
# Replication materials: The Fiscal Alibi

Georgy Lukyanov and Hengrina Ly

The Fiscal Alibi: Hidden Spending Needs and Government Reputation
September 2026 version

## Purpose

This package reproduces the uniform-distribution illustrations, Figure 1, the audit-policy optima, and the proportional-tax counterexamples. The main solver uses unit labor curvature (gamma = 1). The general theoretical results are proved in the article, not verified by this numerical implementation.

## Requirements and execution

Python 3.11 or later is recommended. Install dependencies in a virtual environment of your choice:

    python3 -m pip install -r requirements.txt

From this directory run:

    sh reproduce.sh

Alternatively:

    python3 code/hidden_needs_equilibrium.py
    python3 code/validate_paper_b.py

The first program integrates the uniform-distribution mimicry functional analytically and solves the scalar equilibrium equation. It regenerates the data files and both the PDF and PNG versions of the figure. The second program independently reconstructs the examples using adaptive quadrature and verifies the proportional-tax counterexamples. Neither program downloads data or uses network services.

Paths are resolved relative to the programs' locations. The directory can be renamed or moved without editing the code. Generated figures are written into this package's figures directory; the manuscript source has its own separate copy of the publication figure.

## Contents

- code/hidden_needs_equilibrium.py: equilibrium solver, comparative statics, welfare optimization, and figure generator.
- code/validate_paper_b.py: independent numerical validator.
- data/tail_risk_comparison.csv: equal-mean risk comparison.
- data/audit_policy.csv: audit paths and citizen welfare under the displayed cost functions.
- data/audit_optima.csv: continuously located policy optima.
- data/paper_b_certificate.json: solver diagnostics.
- data/paper_b_independent_validation.json: independent validation results.
- figures/paper_b_audit_comparative_statics.pdf: vector version of Figure 1.
- figures/paper_b_audit_comparative_statics.png: preview of Figure 1.
- requirements.txt: numerical dependencies.
- reproduce.sh: commands to regenerate and validate the numerical materials.
- MANIFEST.sha256: checksums of distributed files.

## Audit-cost convention

The code parameter audit_cost_coefficient = kappa means C(alpha) = kappa * alpha^2 / 2. Thus kappa = 0.2 gives C(alpha) = 0.1 alpha^2, while kappa = 0.4 gives C(alpha) = 0.2 alpha^2. These are ex-ante audit-capacity costs, not per-investigation charges.

## Expected results

- Narrow uniform needs: value 0.6457302531.
- Wide uniform needs: value 0.6673593176.
- Policy example, full-to-partial-mimicry boundary: alpha_F = 0.2953418679.
- Betrayal boundary in the displayed audit paths: alpha_D = 0.9.
- Policy optimum under C(alpha) = 0.2 alpha^2: alpha = 0.24888293.
- Proportional-tax spread: value falls from 0.6 to 0.5957514656.
- Proportional-tax audit example: value falls while mimicry rises.

All entries under checks in both JSON diagnostics should be true. Regeneration may change PDF timestamps without changing numerical values or appearance. To check the original download, run sha256sum -c MANIFEST.sha256 before regenerating files.

Tested with Python 3.12.14, NumPy 2.3.5, SciPy 1.17.0, and Matplotlib 3.10.8.



==> anc/code/hidden_needs_equilibrium.py <==
#!/usr/bin/env python3
"""Replication for the proof-first hidden-fiscal-needs paper.

The script solves the complete two-period regular equilibrium for a uniform
distribution of first-period fiscal needs.  The main numerical exercises are
only illustrations of the analytical classification:

* betrayal, interior mimicry, and full mimicry;
* a common-mean widening of the need distribution;
* the global response to uniform ex-post auditing; and
* citizen welfare under a quadratic audit cost.

The benchmark uses gamma=1, for which the mimicry functional is available in
closed form.  No numerical quadrature is used to locate equilibrium values.
"""

from __future__ import annotations

from dataclasses import asdict, dataclass
from pathlib import Path
import csv
import json
import math

import matplotlib.pyplot as plt
import numpy as np
from scipy.optimize import brentq, minimize_scalar


ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
FIGURES = ROOT / "figures"


@dataclass(frozen=True)
class UniformEconomy:
    prior: float
    discount: float
    lower_need: float
    upper_need: float
    gamma: float = 1.0

    def __post_init__(self) -> None:
        if self.gamma != 1.0:
            raise ValueError("This exact replication implements gamma=1.")
        if not (0.0 < self.prior < 1.0):
            raise ValueError("The prior must lie strictly between zero and one.")
        if not (0.0 < self.discount <= 1.0):
            raise ValueError("The discount factor must lie in (0,1].")
        if not (0.0 <= self.lower_need < self.upper_need < 1.0):
            raise ValueError("Need support must satisfy 0 <= a < b < 1.")
        if not self.upper_need < self.prior:
            raise ValueError(
                "For gamma=1, global solvency requires upper_need < prior."
            )


@dataclass(frozen=True)
class Equilibrium:
    audit: float
    effective_discount: float
    regime: str
    value: float
    labor: float
    mimic_probability: float
    betrayal_probability: float
    active_lower_need: float | None
    mimicry_functional: float
    current_concealed_levy: float
    posterior_labor_index: float


def _effective_discount(econ: UniformEconomy, audit: float) -> float:
    if not (0.0 <= audit <= 1.0):
        raise ValueError("Audit intensity must lie in [0,1].")
    return econ.discount * (1.0 - audit)


def mimicry_functional(econ: UniformEconomy, value: float, audit: float) -> float:
    """J_delta(V) for G uniform on [a,b] and gamma=1."""
    delta = _effective_discount(econ, audit)
    a, b = econ.lower_need, econ.upper_need
    lower = max(a, value - delta)
    if lower >= b:
        return 0.0
    width = b - a
    return (
        delta * math.log((value - lower) / (value - b)) - (b - lower)
    ) / width


def _concealed_levy_index(
    econ: UniformEconomy, value: float, audit: float
) -> float:
    """E[G psi_{V,delta}(G)]; multiply by prior for ex-ante loss."""
    delta = _effective_discount(econ, audit)
    a, b = econ.lower_need, econ.upper_need
    lower = max(a, value - delta)
    if lower >= b:
        return 0.0
    width = b - a
    return (
        delta * value * math.log((value - lower) / (value - b))
        - delta * (b - lower)
        - 0.5 * (b * b - lower * lower)
    ) / width


def _posterior_labor_index(
    econ: UniformEconomy, value: float, audit: float
) -> float:
    """E[min{1,(V-G)/delta}], the no-audit terminal labor index."""
    delta = _effective_discount(econ, audit)
    a, b = econ.lower_need, econ.upper_need
    lower = max(a, value - delta)
    if lower >= b:
        return 1.0
    width = b - a
    frugal = lower - a
    active = (value * (b - lower) - 0.5 * (b * b - lower * lower)) / delta
    return (frugal + active) / width


def solve_equilibrium(econ: UniformEconomy, audit: float = 0.0) -> Equilibrium:
    """Solve the complete regular equilibrium under global solvency b < p."""
    p = econ.prior
    a, b = econ.lower_need, econ.upper_need
    delta = _effective_discount(econ, audit)
    betrayal_labor = p

    if betrayal_labor >= b + delta:
        return Equilibrium(
            audit=audit,
            effective_discount=delta,
            regime="betrayal",
            value=betrayal_labor,
            labor=betrayal_labor,
            mimic_probability=0.0,
            betrayal_probability=1.0,
            active_lower_need=None,
            mimicry_functional=0.0,
            current_concealed_levy=0.0,
            posterior_labor_index=1.0,
        )

    def j(value: float) -> float:
        return mimicry_functional(econ, value, audit)

    at_one = p * (1.0 + j(1.0))
    boundary_tolerance = 2e-12
    if abs(at_one - 1.0) <= boundary_tolerance:
        value = 1.0
        regime = "full_mimicry"
        mimic = 1.0
        labor = 1.0
    elif at_one < 1.0:
        lower_value = max(b, betrayal_labor)
        value = brentq(
            lambda x: p * (1.0 + j(x)) - x,
            lower_value,
            1.0,
            xtol=1e-13,
            rtol=1e-13,
        )
        regime = "interior"
        mimic = (value - p) / (1.0 - p)
        labor = value
    else:
        value = brentq(
            lambda x: j(x) - (1.0 - p) / p,
            1.0,
            math.nextafter(b + delta, -math.inf),
            xtol=1e-13,
            rtol=1e-13,
        )
        regime = "full_mimicry"
        mimic = 1.0
        labor = 1.0

    return Equilibrium(
        audit=audit,
        effective_discount=delta,
        regime=regime,
        value=value,
        labor=labor,
        mimic_probability=mimic,
        betrayal_probability=1.0 - mimic,
        active_lower_need=max(a, value - delta),
        mimicry_functional=j(value),
        current_concealed_levy=_concealed_levy_index(econ, value, audit),
        posterior_labor_index=_posterior_labor_index(econ, value, audit),
    )


def citizen_welfare(
    econ: UniformEconomy, audit: float, audit_cost_coefficient: float = 0.0
) -> float:
    """Ex-ante citizen welfare, net of wasteful opportunistic diversion.

    Legitimate expenditure is normalized to deliver a public benefit equal to
    its resource cost.  Replacing that normalization adds a term independent of
    audit policy.  Audit cost is kappa*audit^2/2.
    """
    eq = solve_equilibrium(econ, audit)
    p, beta = econ.prior, econ.discount
    current = 0.5 * eq.labor * eq.labor - p * eq.current_concealed_levy
    legacy = 0.5 * beta * p * (
        audit + (1.0 - audit) * eq.posterior_labor_index
    )
    cost = 0.5 * audit_cost_coefficient * audit * audit
    return current + legacy - cost


def gross_current_welfare(econ: UniformEconomy, audit: float) -> float:
    """Current citizen welfare before the terminal legacy and audit cost."""
    eq = solve_equilibrium(econ, audit)
    return 0.5 * eq.labor * eq.labor - econ.prior * eq.current_concealed_levy


def audit_thresholds(econ: UniformEconomy) -> tuple[float | None, float]:
    """Return the full/interior and active/betrayal audit thresholds."""
    p, beta, b = econ.prior, econ.discount, econ.upper_need
    alpha_d = min(1.0, max(0.0, 1.0 - (p - b) / beta))

    def full_gap(audit: float) -> float:
        return p * (1.0 + mimicry_functional(econ, 1.0, audit)) - 1.0

    if full_gap(0.0) < 0.0:
        return None, alpha_d
    if abs(full_gap(0.0)) <= 2e-12:
        return 0.0, alpha_d
    alpha_f = brentq(full_gap, 0.0, alpha_d, xtol=1e-14, rtol=1e-14)
    return float(alpha_f), float(alpha_d)


def optimal_audit(
    econ: UniformEconomy,
    audit_cost_coefficient: float,
    upper_audit: float = 1.0,
) -> tuple[float, float]:
    """Optimize regime by regime and compare every regime boundary explicitly."""
    if not (0.0 < upper_audit <= 1.0):
        raise ValueError("upper_audit must lie in (0,1].")
    alpha_f, alpha_d = audit_thresholds(econ)
    boundaries = {0.0, upper_audit, min(alpha_d, upper_audit)}
    if alpha_f is not None and alpha_f <= upper_audit:
        boundaries.add(alpha_f)
    ordered = sorted(boundaries)
    candidates = [
        (a, citizen_welfare(econ, a, audit_cost_coefficient)) for a in ordered
    ]
    for left, right in zip(ordered[:-1], ordered[1:]):
        if right - left <= 1e-10:
            continue
        result = minimize_scalar(
            lambda x: -citizen_welfare(
                econ, float(x), audit_cost_coefficient
            ),
            bounds=(left, right),
            method="bounded",
            options={"xatol": 1e-13},
        )
        candidates.append((float(result.x), float(-result.fun)))
    # Resolve numerical ties in favor of the least audit capacity.
    best_welfare = max(value for _, value in candidates)
    tolerance = 5e-11
    best_audit = min(
        audit for audit, value in candidates if best_welfare - value <= tolerance
    )
    return best_audit, citizen_welfare(
        econ, best_audit, audit_cost_coefficient
    )


def write_csv(path: Path, rows: list[dict[str, object]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def main() -> None:
    DATA.mkdir(parents=True, exist_ok=True)
    FIGURES.mkdir(parents=True, exist_ok=True)

    # Both supports satisfy the paper's global-solvency restriction b < p.
    # They have the same mean (0.25), and the wide uniform is a convex-order
    # spread of the narrow one.
    narrow = UniformEconomy(0.5, 0.5, 0.15, 0.35)
    wide = UniformEconomy(0.5, 0.5, 0.05, 0.45)
    tail_rows = []
    for label, econ in [("narrow", narrow), ("wide", wide)]:
        eq = solve_equilibrium(econ)
        tail_rows.append(
            {
                "distribution": label,
                "mean_need": 0.5 * (econ.lower_need + econ.upper_need),
                "lower_need": econ.lower_need,
                "upper_need": econ.upper_need,
                "regime": eq.regime,
                "opportunist_value": eq.value,
                "mimic_probability": eq.mimic_probability,
                "betrayal_probability": eq.betrayal_probability,
                "labor": eq.labor,
            }
        )
    write_csv(DATA / "tail_risk_comparison.csv", tail_rows)

    baseline = wide
    policy = UniformEconomy(0.7, 1.0, 0.40, 0.60)
    audit_grid = np.linspace(0.0, 0.90, 181)
    audit_rows: list[dict[str, object]] = []
    for label, econ in [("baseline", baseline), ("policy", policy)]:
        for audit in audit_grid:
            eq = solve_equilibrium(econ, float(audit))
            audit_rows.append(
                {
                    "calibration": label,
                    "audit": audit,
                    "regime": eq.regime,
                    "value": eq.value,
                    "labor": eq.labor,
                    "mimic_probability": eq.mimic_probability,
                    "betrayal_probability": eq.betrayal_probability,
                    "concealed_levy_index": eq.current_concealed_levy,
                    "welfare_no_cost": citizen_welfare(econ, float(audit), 0.0),
                    "welfare_kappa_0_2": citizen_welfare(econ, float(audit), 0.2),
                    "welfare_kappa_0_4": citizen_welfare(econ, float(audit), 0.4),
                }
            )
    write_csv(DATA / "audit_policy.csv", audit_rows)

    policy_optima = []
    for label, econ in [("baseline", baseline), ("policy", policy)]:
        for kappa in [0.0, 0.1, 0.2, 0.4]:
            audit_star, welfare_star = optimal_audit(econ, kappa, 0.90)
            eq = solve_equilibrium(econ, audit_star)
            policy_optima.append(
                {
                    "calibration": label,
                    "audit_cost_coefficient": kappa,
                    "optimal_audit": audit_star,
                    "welfare": welfare_star,
                    "regime": eq.regime,
                    "value": eq.value,
                    "mimic_probability": eq.mimic_probability,
                }
            )
    write_csv(DATA / "audit_optima.csv", policy_optima)

    plt.rcParams.update({"font.family": "serif", "font.size": 11,
                         "pdf.fonttype": 42, "ps.fonttype": 42})
    fig, axes = plt.subplots(1, 2, figsize=(10.5, 4.2))
    for label, econ, color, style in [
        ("Narrow needs", narrow, "#3565a8", "-"),
        ("Wide needs", wide, "#b23a48", "--"),
    ]:
        values = [solve_equilibrium(econ, float(x)).value for x in audit_grid]
        axes[0].plot(audit_grid, values, lw=2.2, label=label, color=color,
                     linestyle=style)
    axes[0].set_xlabel("Audit probability")
    axes[0].set_ylabel("Opportunist's equilibrium value")
    axes[0].set_title("(a) Opportunistic rents")
    axes[0].legend(frameon=False)

    alpha_f, _ = audit_thresholds(policy)
    plot_grid = np.unique(np.r_[audit_grid, alpha_f])
    for kappa, label, color, style in [
        (0.0, r"${\cal C}(\alpha)=0$", "#3a7d44", "-"),
        (0.2, r"${\cal C}(\alpha)=0.1\alpha^2$", "#8a5a9e", "--"),
        (0.4, r"${\cal C}(\alpha)=0.2\alpha^2$", "#b56b25", "-."),
    ]:
        welfare = [citizen_welfare(policy, float(x), kappa) for x in plot_grid]
        axes[1].plot(plot_grid, welfare, lw=2.0, label=label,
                     color=color, linestyle=style)
        audit_star, welfare_star = optimal_audit(policy, kappa, 0.90)
        axes[1].plot(audit_star, welfare_star, "o", color=color,
                     markeredgecolor="white", markeredgewidth=0.7, markersize=6)
    axes[1].axvline(alpha_f, color="#777777", lw=1.0, linestyle=":", zorder=0)
    axes[1].text(alpha_f + 0.015, 0.04, r"$\alpha_F$",
                 transform=axes[1].get_xaxis_transform(), color="#555555")
    axes[1].set_xlabel("Audit probability")
    axes[1].set_ylabel("Citizen welfare")
    axes[1].set_title("(b) Citizen welfare and audit costs")
    axes[1].legend(frameon=False, loc="lower left", fontsize=10)
    for axis in axes:
        axis.spines["top"].set_visible(False)
        axis.spines["right"].set_visible(False)
        axis.grid(alpha=0.18)
    fig.tight_layout()
    fig.savefig(FIGURES / "paper_b_audit_comparative_statics.pdf", bbox_inches="tight")
    fig.savefig(FIGURES / "paper_b_audit_comparative_statics.png", dpi=220, bbox_inches="tight")
    plt.close(fig)

    policy_alpha_f, policy_alpha_d = audit_thresholds(policy)
    baseline_alpha_f, baseline_alpha_d = audit_thresholds(baseline)
    threshold_epsilon = 1e-7
    policy_left_f = solve_equilibrium(policy, policy_alpha_f - threshold_epsilon)
    policy_at_f = solve_equilibrium(policy, policy_alpha_f)
    policy_right_f = solve_equilibrium(policy, policy_alpha_f + threshold_epsilon)
    policy_left_d = solve_equilibrium(policy, policy_alpha_d - threshold_epsilon)
    policy_at_d = solve_equilibrium(policy, policy_alpha_d)
    current_paths = {
        label: [gross_current_welfare(econ, float(audit)) for audit in audit_grid]
        for label, econ in [("baseline", baseline), ("policy", policy)]
    }
    certificate = {
        "tail_risk": tail_rows,
        "audit_optima": policy_optima,
        "audit_thresholds": {
            "baseline": {
                "alpha_full_to_interior": baseline_alpha_f,
                "alpha_betrayal": baseline_alpha_d,
            },
            "policy": {
                "alpha_full_to_interior": policy_alpha_f,
                "alpha_betrayal": policy_alpha_d,
            },
        },
        "checks": {
            "wide_value_weakly_exceeds_narrow": (
                tail_rows[1]["opportunist_value"] >= tail_rows[0]["opportunist_value"]
            ),
            "baseline_audit_weakly_lowers_value": all(
                solve_equilibrium(baseline, float(audit_grid[i + 1])).value
                <= solve_equilibrium(baseline, float(audit_grid[i])).value + 1e-11
                for i in range(len(audit_grid) - 1)
            ),
            "current_welfare_weakly_decreases": all(
                all(path[i + 1] <= path[i] + 2e-10 for i in range(len(path) - 1))
                for path in current_paths.values()
            ),
            "full_boundary_value_continuity": max(
                abs(policy_left_f.value - 1.0),
                abs(policy_at_f.value - 1.0),
                abs(policy_right_f.value - 1.0),
            ) < 2e-6,
            "betrayal_boundary_value_continuity": max(
                abs(policy_left_d.value - policy.prior),
                abs(policy_at_d.value - policy.prior),
            ) < 2e-6,
            "perfect_audit_is_betrayal": (
                solve_equilibrium(policy, 1.0).regime == "betrayal"
                and solve_equilibrium(baseline, 1.0).regime == "betrayal"
            ),
            "reported_policy_thresholds": (
                abs(policy_alpha_f - 0.295341867892448) < 2e-12
                and abs(policy_alpha_d - 0.9) < 2e-12
            ),
            "reported_policy_optimum_kappa_0_4": any(
                row["calibration"] == "policy"
                and row["audit_cost_coefficient"] == 0.4
                and abs(row["optimal_audit"] - 0.2488829349) < 2e-7
                for row in policy_optima
            ),
            "all_reported_optima_dominate_dense_grid": all(
                row["welfare"]
                >= max(
                    citizen_welfare(
                        baseline if row["calibration"] == "baseline" else policy,
                        float(audit),
                        float(row["audit_cost_coefficient"]),
                    )
                    for audit in audit_grid
                )
                - 2e-10
                for row in policy_optima
            ),
        },
    }
    (DATA / "paper_b_certificate.json").write_text(
        json.dumps(certificate, indent=2), encoding="utf-8"
    )

    print(json.dumps(certificate, indent=2))


if __name__ == "__main__":
    main()


==> anc/code/validate_paper_b.py <==
#!/usr/bin/env python3
"""Independent numerical checks for The Fiscal Alibi.

This validator reconstructs the uniform examples by adaptive quadrature rather
than using the closed-form routines in hidden_needs_equilibrium.py.  It also
checks the proportional-rate counterexamples printed in the appendix.
"""

from __future__ import annotations

from dataclasses import dataclass
import json
import math
from pathlib import Path

import numpy as np
from scipy.integrate import quad
from scipy.optimize import brentq, minimize_scalar


ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"


@dataclass(frozen=True)
class Economy:
    p: float
    beta: float
    a: float
    b: float


def integral(econ: Economy, fn) -> float:
    return quad(
        lambda g: fn(g) / (econ.b - econ.a),
        econ.a,
        econ.b,
        epsabs=2e-13,
        epsrel=2e-13,
        limit=300,
    )[0]


def psi(value: float, g: float, delta: float) -> float:
    if delta == 0.0 or g <= value - delta:
        return 0.0
    return delta / (value - g) - 1.0


def solve(econ: Economy, alpha: float) -> dict[str, float | str]:
    delta = econ.beta * (1.0 - alpha)
    if econ.p >= econ.b + delta:
        return {"regime": "betrayal", "V": econ.p, "L": econ.p, "m": 0.0}

    def j(value: float) -> float:
        return integral(econ, lambda g: psi(value, g, delta))

    gap_one = econ.p * (1.0 + j(1.0)) - 1.0
    if abs(gap_one) <= 5e-11:
        value, labor, mimic, regime = 1.0, 1.0, 1.0, "full_mimicry"
    elif gap_one < 0.0:
        value = brentq(
            lambda v: econ.p * (1.0 + j(v)) - v,
            econ.p,
            1.0,
            xtol=2e-13,
        )
        labor, mimic, regime = value, (value - econ.p) / (1.0 - econ.p), "interior"
    else:
        value = brentq(
            lambda v: j(v) - (1.0 - econ.p) / econ.p,
            1.0,
            math.nextafter(econ.b + delta, -math.inf),
            xtol=2e-13,
        )
        labor, mimic, regime = 1.0, 1.0, "full_mimicry"

    concealed = integral(econ, lambda g: g * psi(value, g, delta))
    if delta == 0.0:
        q_index = 1.0
    else:
        q_index = integral(econ, lambda g: min(1.0, (value - g) / delta))
    return {
        "regime": regime,
        "V": value,
        "L": labor,
        "m": mimic,
        "M": concealed,
        "Q": q_index,
    }


def welfare(econ: Economy, alpha: float, kappa: float) -> float:
    eq = solve(econ, alpha)
    current = 0.5 * float(eq["L"]) ** 2 - econ.p * float(eq.get("M", 0.0))
    legacy = 0.5 * econ.beta * econ.p * (
        alpha + (1.0 - alpha) * float(eq.get("Q", 1.0))
    )
    return current + legacy - 0.5 * kappa * alpha * alpha


def global_grid_optimum(econ: Economy, kappa: float) -> tuple[float, float]:
    grid = np.linspace(0.0, 1.0, 4001)
    values = np.array([welfare(econ, float(a), kappa) for a in grid])
    index = int(np.argmax(values))
    candidates = [(float(grid[index]), float(values[index]))]
    if 0 < index < len(grid) - 1:
        result = minimize_scalar(
            lambda a: -welfare(econ, float(a), kappa),
            bounds=(float(grid[index - 1]), float(grid[index + 1])),
            method="bounded",
            options={"xatol": 1e-13},
        )
        candidates.append((float(result.x), float(-result.fun)))
    best = max(candidates, key=lambda pair: (pair[1], -pair[0]))
    return best


def rate_phi(x: float, mean_need: float) -> float:
    return (x - mean_need) / (x * x) - 1.0


def rate_solution(p: float, mean_need: float, effective_beta: float,
                  needs: tuple[float, ...], bracket: tuple[float, float]) -> tuple[float, float]:
    def residual(value: float) -> float:
        rent = sum(
            (value - g) * rate_phi((value - g) / effective_beta, mean_need)
            for g in needs
        ) / len(needs)
        return value * value - p * (value - mean_need + rent)

    value = brentq(residual, *bracket, xtol=2e-14, rtol=2e-14)
    mimic = p / (1.0 - p) * sum(
        rate_phi((value - g) / effective_beta, mean_need) for g in needs
    ) / len(needs)
    return value, mimic


def main() -> None:
    narrow = Economy(0.5, 0.5, 0.15, 0.35)
    wide = Economy(0.5, 0.5, 0.05, 0.45)
    policy = Economy(0.7, 1.0, 0.4, 0.6)

    narrow_eq = solve(narrow, 0.0)
    wide_eq = solve(wide, 0.0)
    alpha_d = 1.0 - (policy.p - policy.b) / policy.beta
    alpha_f = brentq(
        lambda a: policy.p * (
            1.0
            + integral(
                policy,
                lambda g: psi(1.0, g, policy.beta * (1.0 - a)),
            )
        )
        - 1.0,
        0.0,
        alpha_d,
        xtol=2e-14,
        rtol=2e-14,
    )
    opt0 = global_grid_optimum(policy, 0.0)
    opt4 = global_grid_optimum(policy, 0.4)

    audit_grid = np.linspace(0.0, alpha_d, 181)
    current_welfare = []
    for alpha in audit_grid:
        eq = solve(policy, float(alpha))
        current_welfare.append(
            0.5 * float(eq["L"]) ** 2 - policy.p * float(eq.get("M", 0.0))
        )

    rate_deg = rate_solution(0.75, 0.2, 0.8, (0.2,), (0.59, 0.61))
    rate_spread = rate_solution(0.75, 0.2, 0.8, (0.16, 0.24), (0.58, 0.61))
    rate_audit_0 = rate_solution(0.7, 0.2, 0.3, (0.2,), (0.35, 0.38))
    rate_audit_1 = rate_solution(0.7, 0.2, 0.28, (0.2,), (0.34, 0.37))

    checks = {
        "narrow_value": abs(float(narrow_eq["V"]) - 0.6457302531) < 2e-9,
        "wide_value": abs(float(wide_eq["V"]) - 0.6673593176) < 2e-9,
        "convex_order_value_increase": float(wide_eq["V"]) > float(narrow_eq["V"]),
        "alpha_full_boundary": abs(alpha_f - 0.295341867892448) < 2e-10,
        "alpha_betrayal_boundary": abs(alpha_d - 0.9) < 2e-13,
        "perfect_audit_betrayal": solve(policy, 1.0)["regime"] == "betrayal",
        "current_welfare_nonincreasing": all(
            current_welfare[i + 1] <= current_welfare[i] + 2e-9
            for i in range(len(current_welfare) - 1)
        ),
        "costless_optimum_at_full_boundary": abs(opt0[0] - alpha_f) < 3e-5,
        "costly_optimum": abs(opt4[0] - 0.2488829349) < 3e-6,
        "rate_spread_reversal": (
            rate_spread[0] < rate_deg[0] and rate_spread[1] < rate_deg[1]
        ),
        "rate_audit_composition_reversal": (
            rate_audit_1[1] > rate_audit_0[1]
            and (14.0 / 15.0) * rate_audit_1[1] > rate_audit_0[1]
        ),
    }
    report = {
        "quadrature_equilibria": {"narrow": narrow_eq, "wide": wide_eq},
        "audit": {
            "alpha_F": alpha_f,
            "alpha_D": alpha_d,
            "costless_optimum": opt0,
            "kappa_0_4_optimum": opt4,
        },
        "proportional_rate": {
            "degenerate": rate_deg,
            "spread": rate_spread,
            "audit_alpha_0": rate_audit_0,
            "audit_alpha_1_over_15": rate_audit_1,
        },
        "checks": checks,
    }
    if not all(checks.values()):
        raise SystemExit(json.dumps(report, indent=2))
    DATA.mkdir(parents=True, exist_ok=True)
    (DATA / "paper_b_independent_validation.json").write_text(
        json.dumps(report, indent=2), encoding="utf-8"
    )
    print(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()



==> anc/data/audit_optima.csv <==
calibration,audit_cost_coefficient,optimal_audit,welfare,regime,value,mimic_probability
baseline,0.0,0.0,0.2609597279653485,interior,0.6673593175621763,0.3347186351243525
baseline,0.1,0.0,0.2609597279653485,interior,0.6673593175621763,0.3347186351243525
baseline,0.2,0.0,0.2609597279653485,interior,0.6673593175621763,0.3347186351243525
baseline,0.4,0.0,0.2609597279653485,interior,0.6673593175621763,0.3347186351243525
policy,0.0,0.29534186789244793,0.6216303462376431,full_mimicry,1.0,1.0
policy,0.1,0.29534186789244793,0.6172690052911332,full_mimicry,1.0,1.0
policy,0.2,0.29534186789244793,0.6129076643446231,full_mimicry,1.0,1.0
policy,0.4,0.24888292800629533,0.6046332221928532,full_mimicry,1.0321064778989946,1.0


==> anc/data/audit_policy.csv <==
calibration,audit,regime,value,labor,mimic_probability,betrayal_probability,concealed_levy_index,welfare_no_cost,welfare_kappa_0_2,welfare_kappa_0_4
baseline,0.0,interior,0.6673593175621763,0.6673593175621763,0.3347186351243525,0.6652813648756475,0.12352040570078243,0.2609597279653485,0.2609597279653485,0.2609597279653485
baseline,0.005,interior,0.666367766685274,0.666367766685274,0.33273553337054795,0.667264466629452,0.12293006850830848,0.2608594245442414,0.26085692454424136,0.2608544245442414
baseline,0.01,interior,0.6653762622164983,0.6653762622164983,0.3307525244329965,0.6692474755670035,0.12233808501087726,0.26075954430140535,0.26074954430140534,0.26073954430140533
baseline,0.015,interior,0.6643848048895264,0.6643848048895264,0.3287696097790529,0.6712303902209471,0.12174445585749094,0.2606600872580088,0.26063758725800884,0.2606150872580088
baseline,0.02,interior,0.6633933954535823,0.6633933954535823,0.32678679090716467,0.6732132090928353,0.12114918171091081,0.26056105343566793,0.26052105343566795,0.2604810534356679
baseline,0.025,interior,0.6624020346738491,0.6624020346738491,0.3248040693476981,0.6751959306523019,0.12055226324802586,0.2604624428564558,0.2603999428564558,0.2603374428564558
baseline,0.03,interior,0.6614107233318973,0.6614107233318973,0.32282144666379464,0.6771785533362054,0.1199537011602303,0.26036425554291676,0.2602742555429168,0.26018425554291674
baseline,0.035,interior,0.6604194622261257,0.6604194622261257,0.3208389244522514,0.6791610755477486,0.11935349615381383,0.2602664915180779,0.2601439915180779,0.2600214915180779
baseline,0.04,interior,0.6594282521722167,0.6594282521722167,0.31885650434443336,0.6811434956555666,0.11875164895036552,0.2601691508054628,0.26000915080546283,0.25984915080546284
baseline,0.045,interior,0.658437094003606,0.658437094003606,0.3168741880072119,0.6831258119927881,0.11814816028719026,0.26007223342910396,0.25986973342910397,0.25966723342910397
baseline,0.05,interior,0.6574459885719688,0.6574459885719688,0.3148919771439376,0.6851080228560624,0.11754303091773874,0.25997573941355756,0.2597257394135576,0.25947573941355756
baseline,0.055,interior,0.6564549367477213,0.6564549367477213,0.3129098734954425,0.6870901265045575,0.11693626161205214,0.2598796687839172,0.25957716878391723,0.2592746687839172
baseline,0.06,interior,0.6554639394205392,0.6554639394205392,0.3109278788410783,0.6890721211589217,0.11632785315722,0.2597840215658298,0.2594240215658298,0.2590640215658298
baseline,0.065,interior,0.6544729974998926,0.6544729974998926,0.30894599499978526,0.6910540050002147,0.11571780635785664,0.259688797785509,0.259266297785509,0.25884379778550903
baseline,0.07,interior,0.6534821119156003,0.6534821119156003,0.3069642238312007,0.6930357761687993,0.1151061220365903,0.25959399746975254,0.25910399746975254,0.25861399746975255
baseline,0.075,interior,0.652491283618402,0.652491283618402,0.30498256723680406,0.6950174327631959,0.11449280103457023,0.25949962064595794,0.2589371206459579,0.25837462064595795
baseline,0.08,interior,0.6515005135805496,0.6515005135805496,0.3030010271610992,0.6969989728389008,0.1138778442119907,0.2594056673421397,0.25876566734213974,0.2581256673421397
baseline,0.085,interior,0.650509802796419,0.650509802796419,0.301019605592838,0.698980394407162,0.11326125244863368,0.2593121375869463,0.2585896375869463,0.25786713758694635
baseline,0.09,interior,0.6495191522831436,0.6495191522831436,0.2990383045662872,0.7009616954337128,0.11264302664442903,0.2592190314096786,0.25840903140967864,0.2575990314096786
baseline,0.095,interior,0.6485285630812685,0.6485285630812685,0.297057126162537,0.702942873837463,0.11202316772003482,0.2591263488403084,0.2582238488403084,0.2573213488403084
baseline,0.1,interior,0.6475380362554279,0.6475380362554279,0.2950760725108559,0.7049239274891441,0.11140167661743715,0.2590340899094976,0.2580340899094976,0.2570340899094976
baseline,0.105,interior,0.6465475728950468,0.6465475728950468,0.29309514579009366,0.7069048542099063,0.11077855430057122,0.258942254648619,0.25783975464861897,0.25673725464861896
baseline,0.11,interior,0.6455571741150659,0.6455571741150659,0.2911143482301317,0.7088856517698683,0.11015380175596601,0.258850843089775,0.25764084308977503,0.25643084308977504
baseline,0.115,interior,0.6445668410566934,0.6445668410566934,0.28913368211338675,0.7108663178866133,0.1095274199934071,0.25875985526582157,0.25743735526582157,0.25611485526582156
baseline,0.12,interior,0.6435765748881833,0.6435765748881833,0.28715314977636663,0.7128468502236334,0.10889941004662856,0.25866929121038873,0.25722929121038873,0.25578929121038874
baseline,0.125,interior,0.6425863768056411,0.6425863768056411,0.28517275361128225,0.7148272463887178,0.10826977297402614,0.2585791509579038,0.25701665095790377,0.2554541509579038
baseline,0.13,interior,0.6415962480338586,0.6415962480338586,0.28319249606771724,0.7168075039322828,0.10763850985939706,0.2584894345436154,0.25679943454361537,0.2551094345436154
baseline,0.135,interior,0.640606189827179,0.640606189827179,0.28121237965435797,0.718787620345642,0.10700562181270634,0.25840014200361816,0.25657764200361816,0.25475514200361815
baseline,0.14,interior,0.6396162034703935,0.6396162034703935,0.279232406940787,0.720767593059213,0.10637110997088205,0.25831127337487786,0.25635127337487784,0.2543912733748779
baseline,0.145,interior,0.6386262902796711,0.6386262902796711,0.2772525805593422,0.7227474194406578,0.1057349754986385,0.25822282869525814,0.25612032869525814,0.25401782869525813
baseline,0.15,interior,0.6376364516035218,0.6376364516035218,0.27527290320704356,0.7247270967929564,0.10509721958932998,0.25813480800354793,0.25588480800354796,0.25363480800354793
baseline,0.155,interior,0.6366466888237963,0.6366466888237963,0.27329337764759254,0.7267066223524075,0.10445784346583699,0.2580472113394898,0.25564471133948985,0.2532422113394898
baseline,0.16,interior,0.6356570033567225,0.6356570033567225,0.27131400671344497,0.728685993286555,0.103816848381485,0.2579600387438094,0.2554000387438094,0.2528400387438094
baseline,0.165,interior,0.6346673966539814,0.6346673966539814,0.26933479330796284,0.7306652066920372,0.10317423562099755,0.2578732902582459,0.2551507902582459,0.2524282902582459
baseline,0.17,interior,0.6336778702038235,0.6336778702038235,0.267355740407647,0.732644259592353,0.10253000650148492,0.2577869659255847,0.2548969659255847,0.2520069659255847
baseline,0.17500000000000002,interior,0.6326884255322266,0.6326884255322266,0.2653768510644532,0.7346231489355468,0.101884162373473,0.2577010657896884,0.25463856578968835,0.2515760657896884
baseline,0.18,interior,0.6316990642041003,0.6316990642041003,0.26339812840820054,0.7366018715917995,0.10123670462196743,0.25761558989553324,0.2543755898955332,0.25113558989553325
baseline,0.185,interior,0.6307097878245339,0.6307097878245339,0.2614195756490678,0.7385804243509322,0.10058763466756225,0.2575305382892429,0.2541080382892429,0.2506855382892429
baseline,0.19,interior,0.6297205980400955,0.6297205980400955,0.259441196080191,0.740558803919809,0.09993695396759021,0.2574459110181263,0.2538359110181263,0.2502259110181263
baseline,0.195,interior,0.6287314965401792,0.6287314965401792,0.25746299308035847,0.7425370069196415,0.09928466401731798,0.25736170813071524,0.25355920813071525,0.24975670813071524
baseline,0.2,interior,0.6277424850584077,0.6277424850584077,0.25548497011681537,0.7445150298831846,0.09863076635118757,0.257277929676805,0.253277929676805,0.249277929676805
baseline,0.20500000000000002,interior,0.6267535653740878,0.6267535653740878,0.25350713074817555,0.7464928692518245,0.09797526254410899,0.2571945757074947,0.2529920757074947,0.24878957570749471
baseline,0.21,interior,0.6257647393137261,0.6257647393137261,0.25152947862745223,0.7484705213725478,0.09731815421280206,0.25711164627523103,0.252701646275231,0.24829164627523104
baseline,0.215,interior,0.624776008752604,0.624776008752604,0.24955201750520795,0.750447982494792,0.09665944301719342,0.2570291414338527,0.2524066414338527,0.2477841414338527
baseline,0.22,interior,0.6237873756164075,0.6237873756164075,0.24757475123281503,0.752425248767185,0.09599913066187953,0.2569470612386251,0.2521070612386251,0.2472670612386251
baseline,0.225,interior,0.6227988418829599,0.6227988418829599,0.24559768376591973,0.7544023162340803,0.09533721889760823,0.25686540574632444,0.2518029057463244,0.24674040574632444
baseline,0.23,interior,0.6218104095839695,0.6218104095839695,0.24362081916793898,0.756379180832061,0.09467370952288261,0.25678417501525225,0.25149417501525223,0.24620417501525224
baseline,0.23500000000000001,interior,0.6208220808068867,0.6208220808068867,0.24164416161377344,0.7583558383862266,0.0940086043855904,0.2567033691052992,0.2511808691052992,0.24565836910529917
baseline,0.24,interior,0.619833857696829,0.619833857696829,0.23966771539365794,0.7603322846063421,0.09334190538471052,0.25662298807799966,0.25086298807799967,0.24510298807799966
baseline,0.245,interior,0.6188457424586666,0.6188457424586666,0.23769148491733327,0.7623085150826667,0.0926736144719964,0.2565430319966969,0.2505405319966969,0.24453803199669694
baseline,0.25,interior,0.6178577373587884,0.6178577373587884,0.2357154747175767,0.7642845252824233,0.09200373365420324,0.25646350092617143,0.25021350092617145,0.24396350092617142
baseline,0.255,interior,0.6168698447277646,0.6168698447277646,0.23373968945552925,0.7662603105444707,0.09133226499445794,0.2563843949333481,0.2498818949333481,0.2433793949333481
baseline,0.26,interior,0.615882066962294,0.615882066962294,0.23176413392458795,0.768235866075412,0.09065921061464692,0.25630571408692987,0.24954571408692988,0.24278571408692987
baseline,0.265,interior,0.6148944065276523,0.6148944065276523,0.22978881305530452,0.7702111869446955,0.08998457269742129,0.256227458457573,0.249204958457573,0.242182458457573
baseline,0.27,interior,0.6139068659601624,0.6139068659601624,0.22781373192032484,0.7721862680796752,0.08930835348838914,0.25614962811795605,0.24885962811795606,0.24156962811795604
baseline,0.275,interior,0.6129194478697723,0.6129194478697723,0.22583889573954452,0.7741611042604555,0.08863055529840017,0.2560722231428536,0.2485097231428536,0.2409472231428536
baseline,0.28,interior,0.6119321549427453,0.6119321549427453,0.22386430988549066,0.7761356901145093,0.0879511805059334,0.25599524360921166,0.24815524360921165,0.24031524360921167
baseline,0.28500000000000003,interior,0.6109449899444613,0.6109449899444613,0.22188997988892267,0.7781100201110773,0.0872702315595985,0.25591868959621566,0.24779618959621566,0.23967368959621566
baseline,0.29,interior,0.6099579557223891,0.6099579557223891,0.21991591144477818,0.7800840885552218,0.08658771098069572,0.25584256118542337,0.24743256118542337,0.23902256118542337
baseline,0.295,interior,0.608971055209092,0.608971055209092,0.217942110418184,0.782057889581816,0.08590362136600509,0.25576685846077174,0.24706435846077174,0.23836185846077174
baseline,0.3,interior,0.6079842914254758,0.6079842914254758,0.21596858285095166,0.7840314171490483,0.08521796539057942,0.25569158150872406,0.24669158150872406,0.23769158150872408
baseline,0.305,interior,0.6069976674841276,0.6069976674841276,0.2139953349682553,0.7860046650317447,0.08453074581073058,0.25561673041834926,0.24631423041834927,0.23701173041834925
baseline,0.31,interior,0.6060111865928199,0.6060111865928199,0.21202237318563988,0.7879776268143601,0.08384196546713782,0.2555423052814205,0.24593230528142052,0.2363223052814205
baseline,0.315,interior,0.605024852058177,0.605024852058177,0.21004970411635404,0.789950295883646,0.08315162728810037,0.25546830619251915,0.24554580619251914,0.23562330619251914
baseline,0.32,interior,0.6040386672895119,0.6040386672895119,0.2080773345790239,0.7919226654209761,0.08245973429294146,0.25539473324914264,0.24515473324914264,0.23491473324914264
baseline,0.325,interior,0.6030526358028435,0.6030526358028435,0.20610527160568703,0.793894728394313,0.08176628959557247,0.25532158655181775,0.24475908655181774,0.23419658655181774
baseline,0.33,interior,0.6020667612251032,0.6020667612251032,0.20413352245020633,0.7958664775497937,0.08107129640822576,0.2552488662042194,0.24435886620421937,0.2334688662042194
baseline,0.335,interior,0.6010810472985427,0.6010810472985427,0.20216209459708545,0.7978379054029145,0.08037475804536648,0.255176572313294,0.243954072313294,0.232731572313294
baseline,0.34,interior,0.6000954978853542,0.6000954978853542,0.20019099577070842,0.7998090042292916,0.07967667792778986,0.2551047049893911,0.24354470498939107,0.23198470498939108
baseline,0.34500000000000003,interior,0.5991101169725125,0.5991101169725125,0.19822023394502497,0.801779766054975,0.07897705958692168,0.2550332643463977,0.24313076434639772,0.23122826434639773
baseline,0.35000000000000003,interior,0.5981249086768555,0.5981249086768555,0.19624981735371105,0.803750182646289,0.07827590666932491,0.2549622505018826,0.24271225050188258,0.2304622505018826
baseline,0.355,interior,0.5971398772504152,0.5971398772504152,0.19427975450083035,0.8057202454991697,0.07757322294142992,0.2548916635772463,0.2422891635772463,0.2296866635772463
baseline,0.36,interior,0.5961550270860105,0.5961550270860105,0.19231005417202107,0.8076899458279789,0.07686901229450122,0.2548215036978773,0.24186150369787732,0.22890150369787732
baseline,0.365,interior,0.5951703627231237,0.5951703627231237,0.19034072544624747,0.8096592745537525,0.07616327874985118,0.2547517709933181,0.2414292709933181,0.22810677099331808
baseline,0.37,interior,0.5941858888540715,0.5941858888540715,0.18837177770814306,0.8116282222918569,0.07545602646431744,0.25468246559743857,0.24099246559743856,0.22730246559743858
baseline,0.375,interior,0.5932016103304903,0.5932016103304903,0.1864032206609807,0.8135967793390193,0.07474725973602188,0.2546135876486172,0.24055108764861718,0.22648858764861718
baseline,0.38,interior,0.5922175321701555,0.5922175321701555,0.18443506434031098,0.815564935659689,0.07403698301042191,0.2545451372899334,0.24010513728993338,0.22566513728993337
baseline,0.385,interior,0.5912336595641534,0.5912336595641534,0.18246731912830683,0.8175326808716932,0.07332520088667815,0.2544771146693688,0.23965461466936877,0.22483211466936878
baseline,0.39,interior,0.5902499978844278,0.5902499978844278,0.18049999576885556,0.8195000042311444,0.07261191812435502,0.25440951994001815,0.23919951994001815,0.22398951994001814
baseline,0.395,interior,0.5892665526917242,0.5892665526917242,0.17853310538344846,0.8214668946165515,0.07189713965047351,0.2543423532603127,0.2387398532603127,0.22313735326031267
baseline,0.4,interior,0.5882833297439574,0.5882833297439574,0.17656665948791472,0.8234333405120853,0.07118087056694083,0.25427561479425415,0.23827561479425413,0.22227561479425414
baseline,0.405,interior,0.5873003350050261,0.5873003350050261,0.1746006700100522,0.8253993299899478,0.07046311615837841,0.2542093047116619,0.2378068047116619,0.22140430471166192
baseline,0.41000000000000003,interior,0.5863175746541073,0.5863175746541073,0.17263514930821455,0.8273648506917854,0.06974388190037352,0.25414342318843347,0.23733342318843348,0.22052342318843346
baseline,0.41500000000000004,interior,0.5853350550954554,0.5853350550954554,0.17067011019091072,0.8293298898090893,0.06902317346818346,0.254077970406818,0.236855470406818,0.219632970406818
baseline,0.42,interior,0.584352782968744,0.584352782968744,0.1687055659374881,0.8312944340625119,0.06830099674591955,0.25401294655570616,0.23637294655570618,0.21873294655570616
baseline,0.425,interior,0.5833707651599819,0.5833707651599819,0.16674153031996375,0.8332584696800363,0.0675773578362416,0.2539483518309351,0.2358858518309351,0.2178233518309351
baseline,0.43,interior,0.5823890088130416,0.5823890088130416,0.16477801762608313,0.8352219823739169,0.06685226307059998,0.2538841864356104,0.2353941864356104,0.21690418643561038
baseline,0.435,interior,0.5814075213418427,0.5814075213418427,0.1628150426836854,0.8371849573163146,0.06612571902005589,0.25382045058044667,0.23489795058044666,0.21597545058044665
baseline,0.44,interior,0.5804263104432319,0.5804263104432319,0.1608526208864638,0.8391473791135362,0.0653977325067236,0.25375714448412706,0.23439714448412707,0.21503714448412706
baseline,0.445,interior,0.5794453841106061,0.5794453841106061,0.15889076822121218,0.8411092317787878,0.06466831061587458,0.25369426837368286,0.23389176837368286,0.21408926837368286
baseline,0.45,interior,0.5784647506483321,0.5784647506483321,0.15692950129666428,0.8430704987033357,0.06393746070874778,0.2536318224848961,0.23338182248489608,0.21313182248489607
baseline,0.455,interior,0.5774844186870114,0.5774844186870114,0.15496883737402278,0.8450311626259772,0.06320519043611914,0.25356980706272064,0.23286730706272063,0.21216480706272065
baseline,0.46,interior,0.5765043971996612,0.5765043971996612,0.15300879439932236,0.8469912056006776,0.062471507752671504,0.25350822236173887,0.23234822236173885,0.21118822236173884
baseline,0.465,interior,0.5755246955188702,0.5755246955188702,0.1510493910377404,0.8489506089622596,0.06173642093222542,0.2534470686466472,0.2318245686466472,0.21020206864664717
baseline,0.47000000000000003,interior,0.5745453233549742,0.5745453233549742,0.14909064670994843,0.8509093532900516,0.06099993858392147,0.25338634619274436,0.23129634619274436,0.20920634619274436
baseline,0.47500000000000003,interior,0.573566290815366,0.573566290815366,0.14713258163073206,0.8528674183692679,0.060262069669370935,0.2533260552864754,0.23076355528647538,0.20820105528647537
baseline,0.48,interior,0.5725876084250769,0.5725876084250769,0.1451752168501539,0.8548247831498461,0.05952282352078949,0.25326619622609864,0.23022619622609863,0.20718619622609863
baseline,0.485,interior,0.5716092871482445,0.5716092871482445,0.1432185742964891,0.8567814257035109,0.05878220986071389,0.2532067693219057,0.22968426932190572,0.20616176932190572
baseline,0.49,interior,0.5706313384117477,0.5706313384117477,0.14126267682349547,0.8587373231765045,0.058040238822065424,0.25314777489744034,0.22913777489744033,0.20512777489744033
baseline,0.495,interior,0.5696537741295346,0.5696537741295346,0.1393075482590691,0.8606924517409309,0.05729692097041041,0.25308921328979783,0.22858671328979782,0.20408421328979784
baseline,0.5,interior,0.5686766067289367,0.5686766067289367,0.13735321345787344,0.8626467865421266,0.056552267327198716,0.2530310848504488,0.2280310848504488,0.2030310848504488
baseline,0.505,interior,0.5676998491786174,0.5676998491786174,0.13539969835723475,0.8646003016427652,0.05580628939461719,0.2529733899460121,0.22747088994601208,0.2019683899460121
baseline,0.51,interior,0.5667235150183667,0.5667235150183667,0.13344703003673342,0.8665529699632666,0.055058999182084865,0.25291612895908056,0.22690612895908055,0.20089612895908054
baseline,0.515,interior,0.5657476183908856,0.5657476183908856,0.13149523678177122,0.8685047632182288,0.0543104092345208,0.2528593022890996,0.22633680228909958,0.19981430228909958
baseline,0.52,interior,0.5647721740757156,0.5647721740757156,0.12954434815143112,0.8704556518485689,0.05356053266252396,0.25280291035330477,0.22576291035330476,0.19872291035330475
baseline,0.525,interior,0.5637971975254868,0.5637971975254868,0.1275943950509737,0.8724056049490263,0.05280938317461549,0.2527469535877236,0.2251844535877236,0.19762195358772358
baseline,0.53,interior,0.5628227049046686,0.5628227049046686,0.12564540980933714,0.8743545901906629,0.0520569751117134,0.25269143244824344,0.22460143244824343,0.19651143244824343
baseline,0.535,interior,0.5618487131310287,0.5618487131310287,0.12369742626205738,0.8763025737379426,0.051303323484018795,0.2526363474117562,0.22401384741175623,0.1953913474117562
baseline,0.54,interior,0.5608752399200243,0.5608752399200243,0.12175047984004861,0.8782495201599514,0.05054844401051349,0.25258169897738075,0.22342169897738073,0.19426169897738074
baseline,0.545,interior,0.5599023038323677,0.5599023038323677,0.11980460766473544,0.8801953923352646,0.04979235316129012,0.25252748766777183,0.2228249876677718,0.19312248766777182
baseline,0.55,interior,0.5589299243250374,0.5589299243250374,0.11785984865007482,0.8821401513499252,0.049035068202949554,0.2524737140305239,0.22222371403052388,0.19197371403052388
baseline,0.555,interior,0.5579581218060273,0.5579581218060273,0.11591624361205466,0.8840837563879453,0.04827660724733226,0.25242037863967526,0.22161787863967525,0.19081537863967524
baseline,0.56,interior,0.5569869176931586,0.5569869176931586,0.11397383538631711,0.8860261646136829,0.04751698930387127,0.252367482097323,0.22100748209732302,0.18964748209732302
baseline,0.5650000000000001,interior,0.556016334477309,0.556016334477309,0.11203266895461805,0.887967331045382,0.046756234335883856,0.2523150250353572,0.22039252503535717,0.18847002503535717
baseline,0.5700000000000001,interior,0.5550463957904543,0.5550463957904543,0.11009279158090868,0.8899072084190913,0.04599436332115368,0.2522630081173258,0.2197730081173258,0.1872830081173258
baseline,0.5750000000000001,interior,0.5540771264789508,0.5540771264789508,0.1081542529579016,0.8918457470420984,0.04523139831718788,0.2522114320404412,0.21914893204044122,0.1860864320404412
baseline,0.58,interior,0.5531085526825389,0.5531085526825389,0.10621710536507778,0.8937828946349222,0.04446736253157831,0.25216029753774055,0.21852029753774055,0.18488029753774055
baseline,0.585,interior,0.5521407019195944,0.5521407019195944,0.10428140383918882,0.8957185961608112,0.043702280397934515,0.25210960538041527,0.21788710538041528,0.1836646053804153
baseline,0.59,interior,0.5511736031792127,0.5511736031792127,0.10234720635842542,0.8976527936415746,0.042936177657914555,0.25205935638032473,0.21724935638032472,0.18243935638032474
baseline,0.595,interior,0.550207287020771,0.550207287020771,0.10041457404154208,0.8995854259584579,0.04216908144992898,0.25200955139271064,0.21660705139271064,0.18120455139271063
baseline,0.6,interior,0.5492417856816892,0.5492417856816892,0.09848357136337849,0.9015164286366215,0.04140102040516345,0.2519601913191315,0.2159601913191315,0.1799601913191315
baseline,0.605,interior,0.548277133194187,0.548277133194187,0.09655426638837405,0.903445733611626,0.040632024751630115,0.2519112771106393,0.21530877711063934,0.17870627711063933
baseline,0.61,interior,0.5473133655119251,0.5473133655119251,0.09462673102385022,0.9053732689761498,0.03986212642704644,0.2518628097712197,0.21465280977121973,0.17744280977121973
baseline,0.615,interior,0.546350520647522,0.546350520647522,0.09270104129504397,0.907298958704956,0.039091359201423696,0.25181479036152465,0.21399229036152465,0.17616979036152464
baseline,0.62,interior,0.54538863882205,0.54538863882205,0.09077727764410004,0.9092227223559,0.03831975881035617,0.2517672200029235,0.2133272200029235,0.1748872200029235
baseline,0.625,interior,0.5444277626277475,0.5444277626277475,0.088855525255495,0.911144474744505,0.037547363100116256,0.25172009988190786,0.21265759988190786,0.17359509988190786
baseline,0.63,interior,0.5434679372053292,0.5434679372053292,0.08693587441065831,0.9130641255893417,0.03677421218579252,0.2516734312548842,0.21198343125488417,0.17229343125488417
baseline,0.635,interior,0.5425092104374463,0.5425092104374463,0.08501842087489253,0.9149815791251075,0.036000348623861644,0.25162721545339617,0.21130471545339616,0.17098221545339615
baseline,0.64,interior,0.5415516331600393,0.5415516331600393,0.08310326632007858,0.9168967336799214,0.03522581760075194,0.25158145388982184,0.21062145388982184,0.16966145388982184
baseline,0.645,interior,0.5405952593935434,0.5405952593935434,0.08119051878708672,0.9188094812129133,0.034450667139157023,0.2515361480635966,0.2099336480635966,0.1683311480635966
baseline,0.65,interior,0.5396401465961563,0.5396401465961563,0.07928029319231267,0.9207197068076873,0.03367494832407872,0.2514912995680194,0.2092412995680194,0.1669912995680194
baseline,0.655,interior,0.5386863559416663,0.5386863559416663,0.0773727118833325,0.9226272881166675,0.03289871555083543,0.2514469100977077,0.2085444100977077,0.16564191009770768
baseline,0.66,interior,0.5377339526246605,0.5377339526246605,0.07546790524932101,0.924532094750679,0.03212202679756873,0.251402981456773,0.207842981456773,0.16428298145677298
baseline,0.665,interior,0.5367830061963194,0.5367830061963194,0.07356601239263871,0.9264339876073613,0.03134494392511688,0.2513595155678007,0.20713701556780068,0.16291451556780068
baseline,0.67,interior,0.5358335909344278,0.5358335909344278,0.07166718186885568,0.9283328181311443,0.030567533007517817,0.25131651448172754,0.20642651448172752,0.1615365144817275
baseline,0.675,interior,0.5348857862517471,0.5348857862517471,0.0697715725034942,0.9302284274965058,0.02978986469685297,0.2512739803887235,0.2057114803887235,0.1601489803887235
baseline,0.68,interior,0.5339396771474628,0.5339396771474628,0.06787935429492564,0.9321206457050744,0.029012014626670583,0.2512319156301981,0.20499191563019808,0.15875191563019808
baseline,0.685,interior,0.5329953547071097,0.5329953547071097,0.06599070941421936,0.9340092905857806,0.028234063858831333,0.2511903227120696,0.20426782271206959,0.15734532271206958
baseline,0.6900000000000001,interior,0.5320529166571721,0.5320529166571721,0.06410583331434427,0.9358941666856557,0.027456099379312756,0.251149204319475,0.203539204319475,0.155929204319475
baseline,0.6950000000000001,interior,0.5311124679812989,0.5311124679812989,0.062224935962597705,0.9377750640374023,0.02667821464950518,0.25110856333292764,0.2028060633329276,0.1545035633329276
baseline,0.7000000000000001,interior,0.5301741216069248,0.5301741216069248,0.06034824321384957,0.9396517567861504,0.02590051021976958,0.25106840284677595,0.20206840284677594,0.15306840284677592
baseline,0.705,interior,0.5292379991704705,0.5292379991704705,0.05847599834094108,0.9415240016590589,0.025123094414923417,0.25102872618887895,0.20132622618887897,0.15162372618887898
baseline,0.71,interior,0.5283042318735796,0.5283042318735796,0.05660846374715911,0.9433915362528409,0.024346084100038447,0.2509895369433806,0.20057953694338063,0.15016953694338064
baseline,0.715,interior,0.5273729614419531,0.5273729614419531,0.05474592288390623,0.9452540771160938,0.023569605538992493,0.25095083897573744,0.19982833897573746,0.14870583897573747
baseline,0.72,interior,0.5264443412019759,0.5264443412019759,0.05288868240395184,0.9471113175960482,0.022793795358631627,0.2509126364608345,0.1990726364608345,0.1472326364608345
baseline,0.725,interior,0.525518537292271,0.525518537292271,0.0510370745845421,0.9489629254154579,0.022018801634111317,0.25087493391453913,0.19831243391453912,0.14574993391453914
baseline,0.73,interior,0.524595730030332,0.524595730030332,0.049191460060663994,0.950808539939336,0.02124478511357315,0.25083773622918926,0.19754773622918925,0.14425773622918925
baseline,0.735,interior,0.5236761154579049,0.5236761154579049,0.04735223091580987,0.9526477690841901,0.020471920603480735,0.2508010487136058,0.1967785487136058,0.1427560487136058
baseline,0.74,interior,0.5227599070930035,0.5227599070930035,0.045519814186006924,0.9544801858139931,0.019700398539766358,0.25076487713830914,0.19600487713830914,0.14124487713830913
baseline,0.745,interior,0.5218473379215393,0.5218473379215393,0.04369467584307851,0.9563053241569215,0.018930426774531023,0.25072922778675205,0.19522672778675204,0.13972422778675206
baseline,0.75,interior,0.5209386626676971,0.5209386626676971,0.04187732533539412,0.9581226746646059,0.018162232613623975,0.2506941075135183,0.19444410751351826,0.13819410751351827
baseline,0.755,interior,0.5200341603896762,0.5200341603896762,0.04006832077935241,0.9599316792206476,0.017396065147194592,0.2506595238106204,0.1936570238106204,0.13665452381062038
baseline,0.76,interior,0.5191341374565441,0.5191341374565441,0.03826827491308826,0.9617317250869117,0.016632197923593835,0.25062548488323755,0.19286548488323754,0.13510548488323754
baseline,0.765,interior,0.5182389309731494,0.5182389309731494,0.03647786194629887,0.9635221380537011,0.015870932027150855,0.25059199973649965,0.19206949973649964,0.13354699973649964
baseline,0.77,interior,0.5173489127338363,0.5173489127338363,0.03469782546767264,0.9653021745323274,0.015112599632869563,0.25055907827524165,0.19126907827524164,0.13197907827524163
baseline,0.775,interior,0.5164644938027794,0.5164644938027794,0.032928987605558735,0.9670710123944413,0.014357568126599852,0.2505267314190449,0.1904642314190449,0.13040173141904488
baseline,0.78,interior,0.5155861298400147,0.5155861298400147,0.031172259680029457,0.9688277403199705,0.013606244898559366,0.2504949712353638,0.1896549712353638,0.12881497123536378
baseline,0.785,interior,0.5147143273188549,0.5147143273188549,0.029428654637709828,0.9705713453622902,0.012859082942275066,0.250463811094145,0.18884131109414498,0.12721881109414498
baseline,0.79,interior,0.5138496508138569,0.5138496508138569,0.027699301627713835,0.9723006983722862,0.012116587421511591,0.25043326584808634,0.18802326584808632,0.1256132658480863
baseline,0.795,interior,0.5129927315809468,0.5129927315809468,0.02598546316189365,0.9740145368381063,0.011379323406397078,0.2504033520436374,0.1872008520436374,0.12399835204363738
baseline,0.8,interior,0.5121442777053766,0.5121442777053766,0.024288555410753254,0.9757114445892467,0.010647925029287795,0.2503740881690222,0.18637408816902218,0.12237408816902215
baseline,0.805,interior,0.5113050861626156,0.5113050861626156,0.022610172325231215,0.9773898276747688,0.009923106374284275,0.25034549494708286,0.18554299494708285,0.12074049494708283
baseline,0.81,interior,0.5104760572270353,0.5104760572270353,0.020952114454070525,0.9790478855459295,0.009205674496344874,0.2503175956826726,0.1847075956826726,0.11909759568267256
baseline,0.8150000000000001,interior,0.5096582117802049,0.5096582117802049,0.019316423560409746,0.9806835764395903,0.008496545072945094,0.25029041667681495,0.18386791667681493,0.1174454166768149
baseline,0.8200000000000001,interior,0.5088527122242575,0.5088527122242575,0.017705424448515084,0.9822945755514849,0.007796761331977384,0.25026398772307,0.18302398772307,0.11578398772306997
baseline,0.8250000000000001,interior,0.5080608879094132,0.5080608879094132,0.016121775818826345,0.9838782241811737,0.007107517086336777,0.25023834270576906,0.18217584270576903,0.114113342705769
baseline,0.8300000000000001,interior,0.5072842662571018,0.5072842662571018,0.014568532514203536,0.9854314674857965,0.0064301849558135935,0.25021352032531274,0.18132352032531274,0.1124335203253127
baseline,0.835,interior,0.5065246111283577,0.5065246111283577,0.013049222256715343,0.9869507777432847,0.005766351195294751,0.2501895649832718,0.18046706498327175,0.11074456498327176
baseline,0.84,interior,0.5057839704890343,0.5057839704890343,0.01156794097806868,0.9884320590219313,0.005117859011669465,0.25016652786934274,0.17960652786934272,0.10904652786934274
baseline,0.845,interior,0.5050647361195177,0.5050647361195177,0.010129472239035486,0.9898705277609645,0.004486862891703606,0.25014446830695386,0.17874196830695385,0.10733946830695384
baseline,0.85,interior,0.5043697190858355,0.5043697190858355,0.008739438171670999,0.991260561828329,0.0038758973623668775,0.2501234554308672,0.17787345543086722,0.10562345543086721
baseline,0.855,interior,0.5037022460690046,0.5037022460690046,0.0074044921380092,0.9925955078619908,0.0032879648798526733,0.250103570297288,0.177001070297288,0.10389857029728802
baseline,0.86,interior,0.5030662836311269,0.5030662836311269,0.006132567262253863,0.9938674327377461,0.002726649384163231,0.2500849085617409,0.17612490856174093,0.10216490856174093
baseline,0.865,interior,0.5024666003974281,0.5024666003974281,0.004933200794856152,0.9950667992051438,0.0021962647529560767,0.25006758391111794,0.17524508391111793,0.10042258391111794
baseline,0.87,interior,0.5019089814510449,0.5019089814510449,0.0038179629020898,0.9961820370979102,0.0017020514130944558,0.25005173250948765,0.17436173250948764,0.09867173250948763
baseline,0.875,interior,0.5014005157921674,0.5014005157921674,0.0028010315843347566,0.9971989684156652,0.0012504404939926847,0.2500375188245544,0.17347501882455438,0.09691251882455437
baseline,0.88,interior,0.5009499878820683,0.5009499878820683,0.0018999757641366966,0.9981000242358633,0.0008494144368497705,0.2500251433613052,0.1725851433613052,0.0951451433613052
baseline,0.885,interior,0.5005684204574324,0.5005684204574324,0.0011368409148648784,0.9988631590851351,0.0005090081673714665,0.25001485307251525,0.17169235307251524,0.09336985307251525
baseline,0.89,interior,0.5002698422022511,0.5002698422022511,0.0005396844045022497,0.9994603155954978,0.00024201984088979963,0.25000695559034036,0.17079695559034036,0.09158695559034033
baseline,0.895,interior,0.5000723983550645,0.5000723983550645,0.00014479671012890272,0.9998552032898711,6.504227592525396e-05,0.25000183901978473,0.1698993390197847,0.08979683901978472
baseline,0.9,betrayal,0.5,0.5,0.0,1.0,0.0,0.25,0.16899999999999998,0.08799999999999997
policy,0.0,full_mimicry,1.2047554385466548,1.0,1.0,0.0,0.22107919792379283,0.5919089649446742,0.5919089649446742,0.5919089649446742
policy,0.005,full_mimicry,1.201279269873278,1.0,1.0,0.0,0.2211132426761115,0.5924184745823692,0.5924159745823692,0.5924134745823691
policy,0.01,full_mimicry,1.1978033409253421,1.0,1.0,0.0,0.22114762989334574,0.5929278283985278,0.5929178283985278,0.5929078283985277
policy,0.015,full_mimicry,1.1943276553331976,1.0,1.0,0.0,0.22118236476171177,0.593437024033421,0.593414524033421,0.5933920240334211
policy,0.02,full_mimicry,1.1908522168007663,1.0,1.0,0.0,0.2212174525725228,0.5939460590795023,0.5939060590795022,0.5938660590795023
policy,0.025,full_mimicry,1.1873770291074066,1.0,1.0,0.0,0.22125289872486636,0.5944549310801859,0.5943924310801859,0.5943299310801858
policy,0.03,full_mimicry,1.1839020961098468,1.0,1.0,0.0,0.22128870872835277,0.5949636375285994,0.5948736375285993,0.5947836375285994
policy,0.035,full_mimicry,1.1804274217441686,1.0,1.0,0.0,0.2213248882059552,0.5954721758662904,0.5953496758662904,0.5952271758662904
policy,0.04,full_mimicry,1.1769530100278323,1.0,1.0,0.0,0.22136144289696214,0.5959805434818679,0.5958205434818679,0.5956605434818679
policy,0.045,full_mimicry,1.173478865061863,1.0,1.0,0.0,0.22139837865991585,0.596488737709711,0.596286237709711,0.596083737709711
policy,0.05,full_mimicry,1.1700049910330637,1.0,1.0,0.0,0.22143570147568298,0.5969967558285942,0.5967467558285943,0.5964967558285943
policy,0.055,full_mimicry,1.166531392215847,1.0,1.0,0.0,0.2214734174511191,0.597504595059763,0.5972020950597631,0.5968995950597631
policy,0.06,full_mimicry,1.1630580729752087,1.0,1.0,0.0,0.2215115328216597,0.5980122525661613,0.5976522525661613,0.5972922525661613
policy,0.065,full_mimicry,1.1595850377686838,1.0,1.0,0.0,0.22155005395521446,0.5985197254503891,0.5980972254503891,0.5976747254503891
policy,0.07,full_mimicry,1.1561122911489232,1.0,1.0,0.0,0.22158898735556964,0.5990270107532244,0.5985370107532244,0.5980470107532244
policy,0.075,full_mimicry,1.1526398377662381,1.0,1.0,0.0,0.2216283396660295,0.5995341054519627,0.5989716054519627,0.5984091054519627
policy,0.08,full_mimicry,1.1491676823712305,1.0,1.0,0.0,0.2216681176731682,0.6000410064587129,0.599401006458713,0.598761006458713
policy,0.085,full_mimicry,1.145695829817493,1.0,1.0,0.0,0.2217083283107251,0.600547710618615,0.599825210618615,0.599102710618615
policy,0.09,full_mimicry,1.142224285064467,1.0,1.0,0.0,0.2217489786635384,0.6010542147080866,0.6002442147080866,0.5994342147080867
policy,0.095,full_mimicry,1.138753053180246,1.0,1.0,0.0,0.22179007597179076,0.6015605154328326,0.6006580154328326,0.5997555154328327
policy,0.1,full_mimicry,1.1352821393446315,1.0,1.0,0.0,0.2218316276351955,0.6020666094259841,0.6010666094259841,0.6000666094259841
policy,0.105,full_mimicry,1.1318115488522018,1.0,1.0,0.0,0.22187364121743677,0.6025724932460648,0.6014699932460648,0.6003674932460648
policy,0.11,full_mimicry,1.1283412871155047,1.0,1.0,0.0,0.2219161244507247,0.6030781633749194,0.6018681633749193,0.6006581633749194
policy,0.115,full_mimicry,1.1248713596683548,1.0,1.0,0.0,0.22195908524050975,0.6035836162155674,0.6022611162155674,0.6009386162155674
policy,0.12,full_mimicry,1.1214017721692422,1.0,1.0,0.0,0.22200253167034797,0.6040888480899912,0.6026488480899912,0.6012088480899912
policy,0.125,full_mimicry,1.1179325304048586,1.0,1.0,0.0,0.22204647200694225,0.6045938552368408,0.6030313552368408,0.6014688552368408
policy,0.13,full_mimicry,1.1144636402937405,1.0,1.0,0.0,0.22209091470534367,0.6050986338090685,0.6034086338090685,0.6017186338090684
policy,0.135,full_mimicry,1.1109951078900389,1.0,1.0,0.0,0.22213586841434227,0.605603179871474,0.6037806798714741,0.601958179871474
policy,0.14,full_mimicry,1.1075269393874205,1.0,1.0,0.0,0.22218134198202974,0.6061074893981764,0.6041474893981764,0.6021874893981763
policy,0.145,full_mimicry,1.1040591411230989,1.0,1.0,0.0,0.22222734446157041,0.6066115582699854,0.6045090582699854,0.6024065582699853
policy,0.15,full_mimicry,1.1005917195820114,1.0,1.0,0.0,0.22227388511715954,0.6071153822716924,0.6048653822716924,0.6026153822716924
policy,0.155,full_mimicry,1.0971246814011406,1.0,1.0,0.0,0.22232097343020027,0.6076189570892591,0.6052164570892591,0.6028139570892591
policy,0.16,full_mimicry,1.093658033373985,1.0,1.0,0.0,0.22236861910569386,0.6081222783069089,0.6055622783069089,0.6030022783069089
policy,0.165,full_mimicry,1.0901917824551954,1.0,1.0,0.0,0.22241683207885019,0.6086253414041233,0.6059028414041233,0.6031803414041232
policy,0.17,full_mimicry,1.0867259357653674,1.0,1.0,0.0,0.2224656225219531,0.6091281417525114,0.6062381417525115,0.6033481417525114
policy,0.17500000000000002,full_mimicry,1.0832605005960132,1.0,1.0,0.0,0.22251500085144751,0.6096306746125912,0.6065681746125913,0.6035056746125912
policy,0.18,full_mimicry,1.0797954844147097,1.0,1.0,0.0,0.2225649777353001,0.6101329351304383,0.6068929351304383,0.6036529351304383
policy,0.185,full_mimicry,1.0763308948704329,1.0,1.0,0.0,0.22261556410061797,0.610634918334219,0.607212418334219,0.603789918334219
policy,0.19,full_mimicry,1.0728667397990876,1.0,1.0,0.0,0.22266677114155342,0.6111366191305933,0.6075266191305932,0.6039166191305932
policy,0.195,full_mimicry,1.0694030272292416,1.0,1.0,0.0,0.22271861032748771,0.6116380323009931,0.6078355323009931,0.6040330323009931
policy,0.2,full_mimicry,1.0659397653880696,1.0,1.0,0.0,0.22277109341152823,0.6121391524977546,0.6081391524977546,0.6041391524977546
policy,0.20500000000000002,full_mimicry,1.0624769627075197,1.0,1.0,0.0,0.2228242324393139,0.6126399742401122,0.6084374742401122,0.6042349742401122
policy,0.21,full_mimicry,1.0590146278307084,1.0,1.0,0.0,0.22287803975815512,0.6131404919100394,0.6087304919100394,0.6043204919100393
policy,0.215,full_mimicry,1.0555527696185603,1.0,1.0,0.0,0.22293252802651464,0.6136406997479358,0.6090181997479358,0.6043956997479358
policy,0.22,full_mimicry,1.0520913971566928,1.0,1.0,0.0,0.22298771022384706,0.6141405918481495,0.6093005918481496,0.6044605918481495
policy,0.225,full_mimicry,1.0486305197625716,1.0,1.0,0.0,0.22304359966081688,0.6146401621543283,0.6095776621543283,0.6045151621543282
policy,0.23,full_mimicry,1.0451701469929318,1.0,1.0,0.0,0.2231002099899027,0.6151394044545943,0.6098494044545942,0.6045594044545942
policy,0.23500000000000001,full_mimicry,1.0417102886514917,1.0,1.0,0.0,0.223157555216417,0.6156383123765302,0.6101158123765302,0.6045933123765302
policy,0.24,full_mimicry,1.0382509547969636,1.0,1.0,0.0,0.2232156497099475,0.616136879381974,0.610376879381974,0.6046168793819741
policy,0.245,full_mimicry,1.0347921557513762,1.0,1.0,0.0,0.2232745082162519,0.6166350987616054,0.6106325987616054,0.6046300987616053
policy,0.25,full_mimicry,1.031333902108729,1.0,1.0,0.0,0.2233341458696137,0.6171329636293257,0.6108829636293257,0.6046329636293257
policy,0.255,full_mimicry,1.0278762047439847,1.0,1.0,0.0,0.22339457820569208,0.6176304669164101,0.6111279669164101,0.6046254669164101
policy,0.26,full_mimicry,1.0244190748224529,1.0,1.0,0.0,0.2234558211748378,0.6181276013654721,0.6113676013654721,0.6046076013654721
policy,0.265,full_mimicry,1.020962523809363,1.0,1.0,0.0,0.22351789115620918,0.6186243595239306,0.6116018595239305,0.6045793595239306
policy,0.27,full_mimicry,1.017506563480275,1.0,1.0,0.0,0.22358080497181693,0.6191207337378244,0.6118307337378244,0.6045407337378244
policy,0.275,full_mimicry,1.0140512059313531,1.0,1.0,0.0,0.22364457990193215,0.6196167161446211,0.6120542161446211,0.604491716144621
policy,0.28,full_mimicry,1.010596463590427,1.0,1.0,0.0,0.22370923370060974,0.6201122986662226,0.6122722986662227,0.6044322986662226
policy,0.28500000000000003,full_mimicry,1.0071423492283995,1.0,1.0,0.0,0.2237747846119995,0.6206074730015402,0.6124849730015401,0.6043624730015402
policy,0.29,full_mimicry,1.003688875971131,1.0,1.0,0.0,0.22384125138733063,0.6211022306187644,0.6126922306187643,0.6042822306187644
policy,0.295,full_mimicry,1.0002360573118227,1.0,1.0,0.0,0.22390865330260376,0.6215965627473155,0.6128940627473155,0.6041915627473154
policy,0.3,interior,0.9978332850005084,0.9978332850005084,0.9927776166683613,0.007222383331638715,0.22238752093555808,0.62140601742274,0.61240601742274,0.60340601742274
policy,0.305,interior,0.9955006812163557,0.9955006812163557,0.9850022707211857,0.014997729278814265,0.22074515186032587,0.6211644352746105,0.6118619352746105,0.6025594352746105
policy,0.31,interior,0.9931609016358837,0.9931609016358837,0.9772030054529456,0.022796994547054417,0.219097966483145,0.6209220273034585,0.6113120273034585,0.6017020273034585
policy,0.315,interior,0.990813881311893,0.990813881311893,0.9693796043729765,0.030620395627023456,0.2174459248576254,0.6206787847589936,0.6107562847589936,0.6008337847589936
policy,0.32,interior,0.9884595543472151,0.9884595543472151,0.9615318478240503,0.03846815217594968,0.21578898654327916,0.6204346987313774,0.6101946987313773,0.5999546987313773
policy,0.325,interior,0.986097853876248,0.986097853876248,0.9536595129208268,0.046340487079173154,0.21412711059906073,0.6201897601470154,0.6096272601470154,0.5990647601470155
policy,0.33,interior,0.983728712046076,0.983728712046076,0.9457623734869202,0.05423762651307984,0.21246025557690207,0.6199439597642109,0.609053959764211,0.5981639597642109
policy,0.335,interior,0.9813520599971647,0.9813520599971647,0.9378401999905489,0.062159800009451094,0.21078837951525561,0.619697288168668,0.608474788168668,0.5972522881686679
policy,0.34,interior,0.9789678278436192,0.9789678278436192,0.9298927594787308,0.07010724052126915,0.20911143993264886,0.6194497357688395,0.6078897357688395,0.5963297357688395
policy,0.34500000000000003,interior,0.9765759446529987,0.9765759446529987,0.9219198155099956,0.07808018449000442,0.20742939382128087,0.6192012927911013,0.6072987927911012,0.5953962927911013
policy,0.35000000000000003,interior,0.9741763384256746,0.9741763384256746,0.9139211280855821,0.08607887191441788,0.20574219764064933,0.6189519492747588,0.6067019492747588,0.5944519492747589
policy,0.355,interior,0.9717689360737283,0.9717689360737283,0.9058964535790942,0.09410354642090579,0.2040498073112367,0.618701695066872,0.606099195066872,0.593496695066872
policy,0.36,interior,0.9693536633993733,0.9693536633993733,0.8978455446645778,0.10215445533542222,0.20235217820826482,0.6184505198168881,0.6054905198168882,0.5925305198168882
policy,0.365,interior,0.9669304450728992,0.9669304450728992,0.8897681502429972,0.11023184975700284,0.20064926515553547,0.6181984129710774,0.6048759129710773,0.5915534129710773
policy,0.37,interior,0.9644992046101224,0.9644992046101224,0.8816640153670746,0.11833598463292538,0.19894102241937014,0.6179453637667631,0.6042553637667631,0.5905653637667632
policy,0.375,interior,0.9620598643493398,0.9620598643493398,0.8735328811644659,0.12646711883553408,0.19722740370267242,0.6176913612263332,0.6036288612263332,0.5895663612263332
policy,0.38,interior,0.9596123454277733,0.9596123454277733,0.8653744847592444,0.1346255152407556,0.19550836213913228,0.6174363941510241,0.6029963941510241,0.5885563941510241
policy,0.385,interior,0.957156567757499,0.957156567757499,0.8571885591916635,0.14281144080833652,0.19378385028759457,0.6171804511144664,0.6023579511144664,0.5875354511144664
policy,0.39,interior,0.9546924500008518,0.9546924500008518,0.8489748333361726,0.15102516666382737,0.1920538201266144,0.6169235204559824,0.6017135204559824,0.5865035204559824
policy,0.395,interior,0.9522199095452993,0.9522199095452993,0.8407330318176645,0.15926696818233554,0.19031822304922777,0.6166655902736243,0.6010630902736244,0.5854605902736243
policy,0.4,interior,0.9497388624777751,0.9497388624777751,0.8324628749259169,0.16753712507408314,0.18857700985797218,0.6164066484169297,0.6004066484169297,0.5844066484169297
policy,0.405,interior,0.9472492235584676,0.9472492235584676,0.8241640785282255,0.17583592147177451,0.18683013076017735,0.6161466824793994,0.5997441824793994,0.5833416824793994
policy,0.41000000000000003,interior,0.9447509061940567,0.9447509061940567,0.8158363539801889,0.18416364601981106,0.1850775353635713,0.6158856797906656,0.5990756797906656,0.5822656797906656
policy,0.41500000000000004,interior,0.9422438224103921,0.9422438224103921,0.8074794080346402,0.19252059196535976,0.18331917267224013,0.6156236274083424,0.5984011274083424,0.5811786274083424
policy,0.42,interior,0.9397278828246111,0.9397278828246111,0.7990929427487036,0.20090705725129643,0.18155499108297227,0.6153605121095462,0.5977205121095462,0.5800805121095463
policy,0.425,interior,0.9372029966166865,0.9372029966166865,0.790676655388955,0.20932334461104496,0.17978493838205256,0.6150963203820519,0.5970338203820519,0.5789713203820519
policy,0.43,interior,0.9346690715005214,0.9346690715005214,0.7822302383350712,0.21776976166492878,0.1780089617423525,0.614831038415359,0.596341038415359,0.577851038415359
policy,0.435,interior,0.9321260136940493,0.9321260136940493,0.7737533789801645,0.2262466210198355,0.17622700772165617,0.6145646520903375,0.5956421520903376,0.5767196520903375
policy,0.44,interior,0.9295737278894636,0.9295737278894636,0.7652457596315453,0.23475424036845471,0.1744390222604492,0.614297146970155,0.594937146970155,0.575577146970155
policy,0.445,interior,0.9270121172222819,0.9270121172222819,0.7567070574076065,0.24329294259239354,0.1726449506813395,0.61402850828933,0.5942260082893299,0.57442350828933
policy,0.45,interior,0.9244410832401128,0.9244410832401128,0.7481369441337092,0.25186305586629076,0.17084473768879008,0.613758720942963,0.593508720942963,0.573258720942963
policy,0.455,interior,0.9218605258708135,0.9218605258708135,0.7395350862360449,0.2604649137639551,0.16903832736973243,0.6134877694753784,0.5927852694753785,0.5720827694753784
policy,0.46,interior,0.9192703433901023,0.9192703433901023,0.7309011446336743,0.2690988553663257,0.16722566319508042,0.6132156380682579,0.5920556380682579,0.5708956380682578
policy,0.465,interior,0.916670432388629,0.916670432388629,0.7222347746287634,0.2777652253712366,0.16540668802222244,0.6129423105282424,0.5913198105282425,0.5696973105282425
policy,0.47000000000000003,interior,0.9140606877385239,0.9140606877385239,0.7135356257950797,0.2864643742049203,0.16358134409860325,0.6126677702739727,0.5905777702739726,0.5684877702739727
policy,0.47500000000000003,interior,0.9114410025594354,0.9114410025594354,0.7048033418647847,0.29519665813521534,0.1617495730664956,0.6123920003225298,0.5898295003225298,0.5672670003225299
policy,0.48,interior,0.9088112681840849,0.9088112681840849,0.6960375606136162,0.3039624393863838,0.15991131596908573,0.612114983275252,0.5890749832752521,0.566034983275252
policy,0.485,interior,0.906171374123356,0.906171374123356,0.6872379137445201,0.31276208625547985,0.15806651325800186,0.6118367013028789,0.5883142013028789,0.5647917013028789
policy,0.49,interior,0.9035212080309561,0.9035212080309561,0.6784040267698539,0.3215959732301461,0.15621510480242465,0.6115571361299965,0.5875471361299965,0.5635371361299966
policy,0.495,interior,0.9008606556676791,0.9008606556676791,0.6695355188922638,0.3304644811077362,0.15435702989994113,0.6112762690187292,0.5867737690187292,0.5622712690187293
policy,0.5,interior,0.8981896008653154,0.8981896008653154,0.6606320028843847,0.33936799711561527,0.15249222728930245,0.610994080751646,0.5859940807516459,0.5609940807516459
policy,0.505,interior,0.8955081965323939,0.8955081965323939,0.651693988441313,0.348306011558687,0.1506206829931402,0.6107106297387389,0.5852081297387389,0.5597056297387389
policy,0.51,interior,0.8928239110617278,0.8928239110617278,0.6427463702057592,0.3572536297942408,0.14874368690658865,0.6104280784542986,0.5844180784542986,0.5584080784542986
policy,0.515,interior,0.8901401762630516,0.8901401762630516,0.6338005875435055,0.36619941245649446,0.14686185132370025,0.6101474137287728,0.5836249137287728,0.5571024137287728
policy,0.52,interior,0.8874570112769513,0.8874570112769513,0.6248567042565044,0.3751432957434956,0.14497519226363695,0.60986863665466,0.58282863665466,0.5557886366546599
policy,0.525,interior,0.8847744361433775,0.8847744361433775,0.6159147871445917,0.3840852128554083,0.1430837264992425,0.6095917483754473,0.5820292483754472,0.5544667483754473
policy,0.53,interior,0.8820924718552122,0.8820924718552122,0.6069749061840408,0.3930250938159592,0.14118747160198922,0.6093167500886281,0.5812267500886281,0.5531367500886281
policy,0.535,interior,0.8794111404157192,0.8794111404157192,0.5980371347190642,0.40196286528093583,0.13928644599018988,0.6090436430489353,0.5804211430489353,0.5517986430489353
policy,0.54,interior,0.8767304649002098,0.8767304649002098,0.589101549667366,0.41089845033263395,0.1373806689807541,0.6087724285718095,0.5796124285718095,0.5504524285718094
policy,0.545,interior,0.8740504695222928,0.8740504695222928,0.5801682317409761,0.4198317682590239,0.13547016084479374,0.6085031080371248,0.5788006080371249,0.5490981080371248
policy,0.55,interior,0.8713711797051096,0.8713711797051096,0.5712372656836987,0.4287627343163013,0.13355494286742156,0.6082356828931909,0.5779856828931909,0.5477356828931909
policy,0.555,interior,0.8686926221579999,0.8686926221579999,0.5623087405266665,0.43769125947333354,0.13163503741211144,0.6079701546610612,0.5771676546610612,0.5463651546610612
policy,0.56,interior,0.8660148249590887,0.8660148249590887,0.5533827498636289,0.4466172501363711,0.1297104679900404,0.6077065249391678,0.5763465249391677,0.5449865249391678
policy,0.5650000000000001,interior,0.8633378176443354,0.8633378176443354,0.5444593921477846,0.4555406078522154,0.12778125933486148,0.607444795408318,0.575522295408318,0.5435997954083179
policy,0.5700000000000001,interior,0.8606616313036457,0.8606616313036457,0.5355387710121524,0.4644612289878476,0.12584743748341637,0.6071849678370852,0.5746949678370852,0.5422049678370852
policy,0.5750000000000001,interior,0.8579862986847099,0.8579862986847099,0.5266209956156996,0.47337900438430036,0.12390902986294343,0.6069270440876298,0.5738645440876298,0.5408020440876298
policy,0.58,interior,0.855311854305303,0.855311854305303,0.5177061810176767,0.48229381898232326,0.12196606538540491,0.6066710261219914,0.5730310261219914,0.5393910261219914
policy,0.585,interior,0.8526383345748686,0.8526383345748686,0.5087944485828954,0.49120555141710465,0.12001857454961604,0.6064169160089019,0.5721944160089019,0.5379719160089019
policy,0.59,interior,0.8499657779261872,0.8499657779261872,0.4998859264206241,0.5001140735793759,0.11806658955212729,0.606164715930921,0.571354715930921,0.536544715930921
policy,0.595,interior,0.8472942249586529,0.8472942249586529,0.4909807498621765,0.5090192501378235,0.11611014440684508,0.6059144281931327,0.5705119281931327,0.5351094281931327
policy,0.6,interior,0.8446237185932117,0.8446237185932117,0.4820790619773725,0.5179209380226275,0.1141492750761774,0.605666055230962,0.5696660552309619,0.533666055230962
policy,0.605,interior,0.8419543042414777,0.8419543042414777,0.4731810141382589,0.5268189858617411,0.11218401961264081,0.6054195996200928,0.5688170996200929,0.5322145996200929
policy,0.61,interior,0.8392860299896061,0.8392860299896061,0.46428676663202045,0.5357132333679795,0.11021441831353627,0.6051750640866245,0.5679650640866245,0.5307550640866244
policy,0.615,interior,0.8366189467988095,0.8366189467988095,0.4553964893293652,0.5446035106706348,0.1082405138895245,0.6049324515182498,0.5671099515182498,0.5292874515182499
policy,0.62,interior,0.8339531087242507,0.8339531087242507,0.4465103624141689,0.5534896375858311,0.10626235164867565,0.6046917649764512,0.5662517649764511,0.5278117649764511
policy,0.625,interior,0.8312885731543164,0.8312885731543164,0.43762857718105463,0.5623714228189454,0.1042799796976843,0.6044530077098211,0.5653905077098211,0.5263280077098211
policy,0.63,interior,0.8286254010725277,0.8286254010725277,0.4287513369084257,0.5712486630915743,0.10229344916215254,0.6042161831686312,0.5645261831686312,0.5248361831686312
policy,0.635,interior,0.8259636573446347,0.8259636573446347,0.4198788578154492,0.5801211421845508,0.10030281442809412,0.603981295020789,0.563658795020789,0.523336295020789
policy,0.64,interior,0.8233034110337792,0.8233034110337792,0.4110113701125976,0.5889886298874024,0.09830813340708666,0.6037483471693423,0.5627883471693423,0.5218283471693423
policy,0.645,interior,0.8206447357469905,0.8206447357469905,0.40214911915663504,0.5978508808433649,0.0963094678278378,0.6035173437717034,0.5619148437717034,0.5203123437717034
policy,0.65,interior,0.8179877100167278,0.8179877100167278,0.39329236672242596,0.606707633277574,0.09430688355728949,0.6032882892608034,0.5610382892608033,0.5187882892608033
policy,0.655,interior,0.815332417721691,0.815332417721691,0.38444139240563663,0.6155586075943633,0.09230045095483677,0.603061188368399,0.560158688368399,0.5172561883683989
policy,0.66,interior,0.8126789485517194,0.8126789485517194,0.3755964951723981,0.6244035048276019,0.09029024526372458,0.6028360461507982,0.5592760461507982,0.5157160461507982
policy,0.665,interior,0.8100273985222881,0.8100273985222881,0.3667579950742938,0.6332420049257061,0.08827634704428143,0.6026128680173022,0.5583903680173021,0.5141678680173022
policy,0.67,interior,0.8073778705449146,0.8073778705449146,0.35792623514971544,0.6420737648502846,0.08625884265432324,0.6023916597617069,0.557501659761707,0.512611659761707
policy,0.675,interior,0.8047304750607321,0.8047304750607321,0.3491015835357739,0.6508984164642261,0.08423782478286299,0.6021724275972542,0.5566099275972543,0.5110474275972542
policy,0.68,interior,0.8020853307455835,0.8020853307455835,0.34028443581861184,0.6597155641813881,0.08221339304418784,0.6019551781954884,0.5557151781954883,0.5094751781954884
policy,0.685,interior,0.7994425652962865,0.7994425652962865,0.33147521765428856,0.6685247823457114,0.08018565464046627,0.6017399187295371,0.5548174187295372,0.5078949187295372
policy,0.6900000000000001,interior,0.796802316309244,0.796802316309244,0.3226743876974802,0.6773256123025198,0.0781547251023418,0.6015266569224156,0.5539166569224155,0.5063066569224156
policy,0.6950000000000001,interior,0.7941647322643794,0.7941647322643794,0.31388244088126493,0.6861175591187351,0.07612072911848769,0.601315401101062,0.5530129011010619,0.5047104011010619
policy,0.7000000000000001,interior,0.7915299736295113,0.7915299736295113,0.305099912098371,0.6949000879016289,0.07408380146693096,0.601106160256903,0.552106160256903,0.503106160256903
policy,0.705,interior,0.7888982141028342,0.7888982141028342,0.2963273803427809,0.7036726196572192,0.0720440880630903,0.6008989441139103,0.5511964441139103,0.5014939441139104
policy,0.71,interior,0.7862696420142092,0.7862696420142092,0.28756547338069754,0.7124345266193024,0.07000174714207262,0.6006937632052478,0.5502837632052479,0.49987376320524785
policy,0.715,interior,0.783644461909621,0.783644461909621,0.27881487303207014,0.7211851269679299,0.0679569505958596,0.6004906289598164,0.5493681289598165,0.49824562895981644
policy,0.72,interior,0.7810228963475456,0.7810228963475456,0.2700763211584855,0.7299236788415144,0.0659098854897524,0.6002895538002277,0.5484495538002278,0.49660955380022775
policy,0.725,interior,0.7784051879412902,0.7784051879412902,0.26135062647096746,0.7386493735290325,0.06386075578694529,0.6000905512540207,0.5475280512540207,0.49496555125402064
policy,0.73,interior,0.7757916016878086,0.7757916016878086,0.2526386722926954,0.7473613277073046,0.0618097843155853,0.599893636080278,0.5466036360802781,0.493313636080278
policy,0.735,interior,0.7731824276313635,0.7731824276313635,0.24394142543787833,0.7560585745621217,0.05975721501936018,0.599698824414201,0.545676324414201,0.49165382441420097
policy,0.74,interior,0.7705779839200465,0.7705779839200465,0.23525994640015513,0.7647400535998449,0.0577033155408496,0.5995061339327189,0.5447461339327189,0.4899861339327189
policy,0.745,interior,0.7679786203250358,0.7679786203250358,0.22659540108345289,0.7734045989165471,0.05564838019697928,0.5993155840448198,0.5438130840448198,0.48831058404481975
policy,0.75,interior,0.7653847223071744,0.7653847223071744,0.21794907435724797,0.782050925642752,0.05359273341842692,0.5991271961110616,0.5428771961110616,0.48662719611106153
policy,0.755,interior,0.7627967157337493,0.7627967157337493,0.20932238577916445,0.7906776142208356,0.05153673374041911,0.5989409936976655,0.5419384936976654,0.4849359936976655
policy,0.76,interior,0.7602150723712816,0.7602150723712816,0.20071690790427216,0.7992830920957279,0.04948077845188024,0.5987570028717905,0.5409970028717904,0.48323700287179044
policy,0.765,interior,0.7576403163090134,0.7576403163090134,0.19213438769671148,0.8078656123032886,0.04742530903452306,0.5985752525460715,0.5400527525460714,0.48153025254607146
policy,0.77,interior,0.7550730315044316,0.7550730315044316,0.18357677168143882,0.8164232283185612,0.045370817554717884,0.5983957748823998,0.5391057748823997,0.4798157748823998
policy,0.775,interior,0.7525138706889642,0.7525138706889642,0.17504623562988095,0.824953764370119,0.04331785421091986,0.5982186057673154,0.5381561057673154,0.4780936057673154
policy,0.78,interior,0.7499635659322312,0.7499635659322312,0.16654521977410425,0.8334547802258958,0.04126703629085811,0.5980437853744807,0.5372037853744807,0.47636378537448065
policy,0.785,interior,0.7474229412413563,0.7474229412413563,0.15807647080452122,0.8419235291954787,0.03921905885944218,0.5978713588336699,0.5362488588336699,0.4746263588336699
policy,0.79,interior,0.744892927674054,0.744892927674054,0.14964309224684685,0.8503569077531532,0.03717470758571811,0.5977013770309101,0.5352913770309101,0.47288137703091004
policy,0.795,interior,0.7423745815792093,0.7423745815792093,0.1412486052640312,0.8587513947359688,0.0351348742324845,0.5975338975713822,0.5343313975713821,0.4711288975713822
policy,0.8,interior,0.7398691067580505,0.7398691067580505,0.13289702252683516,0.8671029774731649,0.03310057548667204,0.597368985944992,0.5333689859449919,0.469368985944992
policy,0.805,interior,0.7373778815824271,0.7373778815824271,0.12459293860809052,0.8754070613919095,0.03107297601451152,0.5972067169487731,0.5324042169487732,0.4676017169487731
policy,0.81,interior,0.734902492434672,0.734902492434672,0.11634164144890674,0.8836583585510933,0.029053416910823505,0.5970471764333476,0.5314371764333475,0.4658271764333476
policy,0.8150000000000001,interior,0.732444775290552,0.732444775290552,0.10814925096850668,0.8918507490314933,0.027043451099406375,0.5968904634669011,0.5304679634669011,0.46404546346690106
policy,0.8200000000000001,interior,0.7300068679012586,0.7300068679012586,0.10002289300419537,0.8999771069958047,0.0250448877890009,0.5967366930392902,0.5294966930392901,0.4622566930392902
policy,0.8250000000000001,interior,0.7275912759323476,0.7275912759323476,0.09197091977449222,0.9080290802255078,0.023059848863147794,0.59658599947422,0.52852349947422,0.4604609994742199
policy,0.8300000000000001,interior,0.725200957716088,0.725200957716088,0.08400319238695995,0.91599680761304,0.021090841199067244,0.5964385407809573,0.5275485407809573,0.45865854078095725
policy,0.835,interior,0.7228394341775951,0.7228394341775951,0.0761314472586505,0.9238685527413495,0.019140850549314428,0.5962945042699156,0.5265720042699156,0.45684950426991555
policy,0.84,interior,0.7205109333409063,0.7205109333409063,0.06836977780302121,0.9316302221969788,0.017213465071933852,0.5961541138941326,0.5255941138941327,0.4550341138941326
policy,0.845,interior,0.7182205831689618,0.7182205831689618,0.06073527722987266,0.9392647227701273,0.015313040342910467,0.596017639989117,0.524615139989117,0.45321263998911704
policy,0.85,interior,0.7159746732929143,0.7159746732929143,0.053248910976381174,0.9467510890236188,0.013444923558840995,0.5958854124069255,0.5236354124069255,0.4513854124069255
policy,0.855,interior,0.7137810171297168,0.7137810171297168,0.04593672376572266,0.9540632762342773,0.01161576409126444,0.5957578385634582,0.5226553385634582,0.4495528385634582
policy,0.86,interior,0.7116494640397519,0.7116494640397519,0.03883154679917326,0.9611684532008268,0.009833953262973693,0.5956354287718724,0.5216754287718723,0.44771542877187237
policy,0.865,interior,0.7095926423996479,0.7095926423996479,0.03197547466549321,0.9680245253345068,0.008110263260792639,0.5955188326985993,0.5206963326985993,0.44587383269859926
policy,0.87,interior,0.707627070446666,0.707627070446666,0.025423568155553314,0.9745764318444466,0.006458803652667525,0.5954088933778995,0.5197188933778994,0.44402889337789947
policy,0.875,interior,0.7057748771832483,0.7057748771832483,0.019249590610827722,0.9807504093891722,0.00489850553852294,0.5953067300756443,0.5187442300756443,0.44218173007564426
policy,0.88,interior,0.7040665862445329,0.7040665862445329,0.01355528748177644,0.9864447125182235,0.0034555265221793844,0.5952138709028245,0.5177738709028246,0.4403338709028245
policy,0.885,interior,0.7025458678047345,0.7025458678047345,0.008486226015781787,0.9915137739842182,0.0021673634870047168,0.5951324765112054,0.5168099765112054,0.43848747651120534
policy,0.89,interior,0.7012782263756546,0.7012782263756546,0.004260754585515557,0.9957392454144844,0.0010903871272937825,0.5950657437369262,0.5158557437369262,0.4366457437369262
policy,0.895,interior,0.7003684026283321,0.7003684026283321,0.0012280087611071797,0.9987719912388928,0.0003149672792227346,0.5950187023721882,0.5149162023721883,0.4348137023721882
policy,0.9,betrayal,0.7,0.7,0.0,1.0,0.0,0.595,0.514,0.43299999999999994


==> anc/data/paper_b_certificate.json <==
{
  "tail_risk": [
    {
      "distribution": "narrow",
      "mean_need": 0.25,
      "lower_need": 0.15,
      "upper_need": 0.35,
      "regime": "interior",
      "opportunist_value": 0.6457302531067958,
      "mimic_probability": 0.29146050621359154,
      "betrayal_probability": 0.7085394937864085,
      "labor": 0.6457302531067958
    },
    {
      "distribution": "wide",
      "mean_need": 0.25,
      "lower_need": 0.05,
      "upper_need": 0.45,
      "regime": "interior",
      "opportunist_value": 0.6673593175621763,
      "mimic_probability": 0.3347186351243525,
      "betrayal_probability": 0.6652813648756475,
      "labor": 0.6673593175621763
    }
  ],
  "audit_optima": [
    {
      "calibration": "baseline",
      "audit_cost_coefficient": 0.0,
      "optimal_audit": 0.0,
      "welfare": 0.2609597279653485,
      "regime": "interior",
      "value": 0.6673593175621763,
      "mimic_probability": 0.3347186351243525
    },
    {
      "calibration": "baseline",
      "audit_cost_coefficient": 0.1,
      "optimal_audit": 0.0,
      "welfare": 0.2609597279653485,
      "regime": "interior",
      "value": 0.6673593175621763,
      "mimic_probability": 0.3347186351243525
    },
    {
      "calibration": "baseline",
      "audit_cost_coefficient": 0.2,
      "optimal_audit": 0.0,
      "welfare": 0.2609597279653485,
      "regime": "interior",
      "value": 0.6673593175621763,
      "mimic_probability": 0.3347186351243525
    },
    {
      "calibration": "baseline",
      "audit_cost_coefficient": 0.4,
      "optimal_audit": 0.0,
      "welfare": 0.2609597279653485,
      "regime": "interior",
      "value": 0.6673593175621763,
      "mimic_probability": 0.3347186351243525
    },
    {
      "calibration": "policy",
      "audit_cost_coefficient": 0.0,
      "optimal_audit": 0.29534186789244793,
      "welfare": 0.6216303462376431,
      "regime": "full_mimicry",
      "value": 1.0,
      "mimic_probability": 1.0
    },
    {
      "calibration": "policy",
      "audit_cost_coefficient": 0.1,
      "optimal_audit": 0.29534186789244793,
      "welfare": 0.6172690052911332,
      "regime": "full_mimicry",
      "value": 1.0,
      "mimic_probability": 1.0
    },
    {
      "calibration": "policy",
      "audit_cost_coefficient": 0.2,
      "optimal_audit": 0.29534186789244793,
      "welfare": 0.6129076643446231,
      "regime": "full_mimicry",
      "value": 1.0,
      "mimic_probability": 1.0
    },
    {
      "calibration": "policy",
      "audit_cost_coefficient": 0.4,
      "optimal_audit": 0.24888292800629533,
      "welfare": 0.6046332221928532,
      "regime": "full_mimicry",
      "value": 1.0321064778989946,
      "mimic_probability": 1.0
    }
  ],
  "audit_thresholds": {
    "baseline": {
      "alpha_full_to_interior": null,
      "alpha_betrayal": 0.9
    },
    "policy": {
      "alpha_full_to_interior": 0.29534186789244793,
      "alpha_betrayal": 0.9
    }
  },
  "checks": {
    "wide_value_weakly_exceeds_narrow": true,
    "baseline_audit_weakly_lowers_value": true,
    "current_welfare_weakly_decreases": true,
    "full_boundary_value_continuity": true,
    "betrayal_boundary_value_continuity": true,
    "perfect_audit_is_betrayal": true,
    "reported_policy_thresholds": true,
    "reported_policy_optimum_kappa_0_4": true,
    "all_reported_optima_dominate_dense_grid": true
  }
}

==> anc/data/paper_b_independent_validation.json <==
{
  "quadrature_equilibria": {
    "narrow": {
      "regime": "interior",
      "V": 0.6457302531067958,
      "L": 0.6457302531067958,
      "m": 0.29146050621359154,
      "M": 0.08393511955468445,
      "Q": 0.7914605062135915
    },
    "wide": {
      "regime": "interior",
      "V": 0.6673593175621765,
      "L": 0.6673593175621765,
      "m": 0.33471863512435296,
      "M": 0.12352040570078146,
      "Q": 0.8002856115777011
    }
  },
  "audit": {
    "alpha_F": 0.295341867892448,
    "alpha_D": 0.9,
    "costless_optimum": [
      0.29534186756924813,
      0.6216303462057053
    ],
    "kappa_0_4_optimum": [
      0.24888293193640842,
      0.604633222192853
    ]
  },
  "proportional_rate": {
    "degenerate": [
      0.6,
      0.5999999999999999
    ],
    "spread": [
      0.5957514656448237,
      0.5987585890846299
    ],
    "audit_alpha_0": [
      0.3665074476883988,
      0.35578980752149436
    ],
    "audit_alpha_1_over_15": [
      0.3514951288577011,
      0.38510006982338796
    ]
  },
  "checks": {
    "narrow_value": true,
    "wide_value": true,
    "convex_order_value_increase": true,
    "alpha_full_boundary": true,
    "alpha_betrayal_boundary": true,
    "perfect_audit_betrayal": true,
    "current_welfare_nonincreasing": true,
    "costless_optimum_at_full_boundary": true,
    "costly_optimum": true,
    "rate_spread_reversal": true,
    "rate_audit_composition_reversal": true
  }
}

==> anc/data/tail_risk_comparison.csv <==
distribution,mean_need,lower_need,upper_need,regime,opportunist_value,mimic_probability,betrayal_probability,labor
narrow,0.25,0.15,0.35,interior,0.6457302531067958,0.29146050621359154,0.7085394937864085,0.6457302531067958
wide,0.25,0.05,0.45,interior,0.6673593175621763,0.3347186351243525,0.6652813648756475,0.6673593175621763


==> anc/reproduce.sh <==
#!/usr/bin/env sh
set -eu

replication_dir=$(CDPATH= cd -- "$(dirname -- "$0")" && pwd)
cd "$replication_dir"
MPLBACKEND=Agg python3 code/hidden_needs_equilibrium.py
python3 code/validate_paper_b.py
echo "PASS: equilibrium reconstruction and independent validation completed"



==> anc/requirements.txt <==
matplotlib>=3.8
numpy>=1.26
scipy>=1.12


